All-Multiplicity Non-Planar MHV Amplitudes in sYM at Two Loops

We give a closed-form, prescriptive representation of all-multiplicity two-loop MHV amplitude integrands in fully-color-dressed (non-planar) maximally supersymmetric Yang-Mills theory.

==> anc/all_multiplicity_np_mhv.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Ancillary data for:
    "All-Multiplicity Non-Planar MHV Amplitudes in sYM at Two Loops"
       by Jacob Bourjaily, Enrico Herrmann, Cameron Langer, Andrew McLeod, & Jaroslav Trnka 
         [arXiv:1911.nnnnn].                                                                
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


nice[exprn_]:=Block[{integerPaddingRule={(integerSequence:_Integer..)/;(Length[{integerSequence}]>1):>(integerSequence/.{q_Integer:>If[q>9,Row[List[Spacer[2],ToString[q],Spacer[2]]],ToString[q]]})},zeraRule={Zeta[x_]:>Row[{"\[Zeta](",x,")"}]},loopLineRule=Join[{ell[x_]:>Subscript["\[ScriptL]",x],ell[x_,y_]:>Row[{Subscript["\[ScriptL]",x],"-",Subscript["\[ScriptL]",y]}]},(RuleDelayed[h_[x___,#1,#2,y___],h[x,Row[{"(",#3,")"}],y]]&@@@(Join@@@Transpose[{({{Symbol["A"],Symbol["B"]},{Symbol["C"],Symbol["D"]},{Symbol["X1"],Symbol["X2"]}}),{{Subscript["\[ScriptL]",1],""},{Subscript["\[ScriptL]",2],""},{"X",""}}}]))],loopVariableNameRule=(Rule@@@Transpose[Join@@@{({Symbol["A"<>ToString[#]],Symbol["B"<>ToString[#]]}&/@Range[6]),{{"A","B"},{"C","D"},{"E","F"},{"G","H"},{"J","K"},{"L","M"}}}]),capRule={cap[x_,y_,z___]:>Row[Flatten[List[If[Length[x]>1,{"(",x,")"},x],"\[Intersection]",If[Length[y]>1,{"(",y,")"},y]]]]},bracketRule={br[x___]:>Row[{"\[LeftDoubleBracket]",Row@Riffle[{x},","],"\[RightDoubleBracket]"}],s[x___]:>Subscript["s",Row[{x}]],sq[x_]:>Row[{"(",x,Superscript[")",2]}],ab[x1_,x2_]:>Row[{"\[LeftAngleBracket]",x1,x2,"\[RightAngleBracket]"}],sb[x1_,x2_]:>Row[{"[",x1,x2,"]"}],asb[x_,y__,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Row@Riffle[{y},")|("],")|",z,"]"}]],sab[x_,y__,z_]:>Row[Flatten[{"[",x,"|(",Row@Riffle[{y},")|("],")|",z,"\[RightAngleBracket]"}]],ab[x_,y__,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Row@Riffle[{y},")|("],")|",z,"\[RightAngleBracket]"}]],sb[x_,y__,z_]:>Row[Flatten[{"[",x,"|(",Row@Riffle[{y},")|("],")|",z,"]"}]],m[x__]:>Row[{"(",x,")"}]},(*ruleRule=({ruleList:{_Rule..}:>MatrixForm[{ruleList/. {(q_->r_):>Column[{q,"\[DownArrow]",r},Alignment->Center]}}]})*)subscriptRule={p[x__]:>Subscript[p,Row[{x}]],head_[q_Integer]:>Subscript[head,q]},ruleRule=({ruleList:{_Rule..}:>Block[{ruleRows=({ruleList/. {(q_->r_):>Row[{q,"\[Rule]",r},Alignment->Center]}})},(Grid[((#)/.({}->"")),ItemStyle->{FontSize->1.4($DefaultFont)[[2]]},ItemSize->Full,Alignment->Left])&@Transpose@Partition[Flatten[ruleRows,1],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],1,{{}}]]}),matrixRule={Grid[q_?MatrixQ,y___]:>Grid[q,y],q_?MatrixQ:>MatrixForm[q]}},Fold[Replace[#1,#2,{0,\[Infinity]}]&,exprn,{integerPaddingRule,zeraRule,loopLineRule,loopLineRule,loopVariableNameRule,capRule,bracketRule,subscriptRule,ruleRule}]/.matrixRule];

(*     Randomly generated massless, momentum-conserving momenta, stored globally as {Ls,Lbs,pList} for n particles*)
randomKinematics[n_:6]:=(Zs=Nest[Function[{mat},Block[{hatted=Append[Append[Total[mat[[#;;-1]]],1]&/@Range[2,Length[mat]],Append[PadRight[{},Length[mat[[1]]]],1]],newRow=RandomInteger[{1,10},{Length[mat]}]},newRow*hatted]],RandomInteger[{1,10},{n+6,1}],3];Zs=Zs[[5;;-3]];Ls=Zs[[All,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])) . Zs[[1;;-1,3;;4]]);pList=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];ClearAll[ab];);

evaluate[exprn0_]:=Block[{exprn},ClearAll[p,ell,br,sq,s,f,ab,sb,sab,asb];exprn=ReleaseHold[exprn0];br[args__]:=Block[{eps=Array[Signature[{##}]&,{2,2}],xList=({args}/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})},Tr[Dot@@(Join@@({#1 . eps,Transpose[eps . #2]}&@@@Partition[xList,2]))]];s[x__Integer]:=Det[Total[pList[[Flatten[List@@@{x}]]]]];ab[a_Integer,B__,c_Integer]/;EvenQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@(Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[{B},2]/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})]))]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];asb[a_Integer,B__,c_Integer]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@((Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})]))])[[1;;-2]]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];ab[x1_,x2_]:=ab[x1,x2]=Det[Ls[[{x1,x2}]]];sb[a_Integer,B__,c_Integer]/;EvenQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@(Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[{B},2]/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})]))]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];sab[a_Integer,B__,c_Integer]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@((Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.{ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})]))])[[1;;-2]]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];sb[x1_,x2_]:=sb[x1,x2]=Det[Lbs[[{x1,x2}]]];sq[x_]:=sq[x]=(Det[(x/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[r_]:>ellX[r],p[w___]:>Total[pList[[{w}]]]})]);exprn=(exprn/.{ell[r_,s_]:>ellX[r]-ellX[s]})/.{ell[r_]:>ellX[r],p[w___]:>Total[pList[[{w}]]]};ClearAll[br,sq,p,ell,s,f,ab,sb,sab,asb];exprn];SetAttributes[evaluate,HoldFirst];
(*     A 2x2 matrix for each internal loop momentum *)
ellX[loop_]:={{x[loop,1],x[loop,2]},{x[loop,3],x[loop,4]}};

drawLS[{q_term,eph_,dials_,edges_,rest___}]:=drawLS[edges];drawLS[edgeList_]:=Block[{highlight,softEdgeNos=Flatten[Position[edgeList,#][[1]]&/@Cases[edgeList,{s[1],s[2]}|{s[2],s[1]}|{s[4],s[3]}|{s[3],s[4]}]]},Block[{bList=DeleteDuplicates[Cases[Flatten[edgeList],b[_]]],wList=DeleteDuplicates[Cases[Flatten[edgeList],w[_]]],extList=DeleteDuplicates[DeleteCases[Flatten[edgeList],b[_]|w[_]|s[_]]],extEdges},highlight=edgeList[[softEdgeNos]];extEdges={Cases[edgeList,{p[_],_}]};Graph[DirectedEdge@@@DeleteDuplicates[edgeList],EdgeShapeFunction->(Rule[#,GraphElementData[{"Arrow","ArrowSize"->.05}]]&/@(DirectedEdge@@@edgeList)),EdgeStyle->Join[If[highlight==={},{},(#->{CapForm["Round"],Thick,RGBColor[0.0,0.545,0.75]}&/@(DirectedEdge@@@(highlight)))],#->{CapForm["Round"],Black,Thick}&/@(DirectedEdge@@@(Complement[edgeList,highlight]))],VertexStyle->Join[(#->White&/@wList),#->RGBColor[0.6,0.6,0.7765]&/@bList],VertexSize->Join[#->{"Scaled",0.05}&/@Join[wList,bList],#->0&/@Join[extList,DeleteDuplicates[Cases[edgeList,s[__],{0,\[Infinity]}]]]],VertexLabels->Join[#->#[[1]]&/@(extList)],EdgeLabels->Join[Reverse@Thread[Rule[DirectedEdge@@@edgeList,Placed[#,{.4,{1,1}}]&/@Join[{a,b,c,d,e,f,g,h},""&/@Range[Length[extEdges[[1]]]]]]]],ImageSize->{200,200},GraphLayout->"SpringElectricalEmbedding"]]];



(*     Color and kinematic tools for sYM*)
orderedMHVfunction[mhvDialLists__List]/;(And@@((Head[#]===Integer)&/@Flatten[{mhvDialLists}])):=Block[{n=Max[Flatten[{mhvDialLists}]],bare,jacMat},If[Not[(n-2)===Total[(Length[#]-2)&/@{mhvDialLists}]],Print[" Not a well-formed dial list of MHV vertices for an MHV leading singularity."];,(bare=Times@@(Power[Times@@(ab@@@Partition[#,2,1,1]),-1]&/@{mhvDialLists});jacMat=Join@@((Normal[SparseArray[#,n]]&/@#&/@(Function[{part},Function[{triple},(#1->ab[#2,#3]/(ab@@triple[[{1,2}]]))&@@@Partition[triple,3,1,1]]/@(Partition[List@@part,3,1,1])]/@Select[{mhvDialLists},Length[#]>=3&]))[[All,1;;-3]]);Power[-1,0*Count[{mhvDialLists},{q_Integer,r_Integer}]]((If[Length[jacMat]==0,1,Power[Det[jacMat[[All,3;;-1]]](Times@@(ab@@@({mhvDialLists}[[All,1;;2]])))/ab[1,2],2]])*bare))]]

dialsToTraces[dialList_]:=Module[{nc},Block[{fList=(Select[(dialList/.{q_Integer:>Abs[q]}),Length[#]==3&]),nF,power,terms,n,groups},nF=Length[fList];n=Length[Select[DeleteDuplicates[Flatten[fList]],Count[fList,#,{2}]==1&]];power=(Length[fList]-(n-2))/2;terms=Function[{signs},(Times@@signs)Times@@((If[#1===1,tr@@#2,tr@@#2[[{2,1,3}]]]&@@@Transpose[{signs,fList}]))]/@Tuples[{1,-1},{nF}];terms=DeleteCases[(terms//.{tr[x___,a_,y___]tr[z___,a_,w___]:>tr[y,x,w,z],tr[x___,a_,y___]  tr[x___,a_,y___]:>tr[y,x,y,x],tr[x___,a_,y___, a_,z___]:>tr[x, z]  tr[y],tr[x___, a_]^2:>tr[x,x],tr[a_,a_]:>nc^2,tr[]->nc,tr[a_]:>0}),0];terms=(terms/.{tr[x__]:>tr@@(Sort[Partition[{x},Length[{x}],1,1]][[1]])});groups=Position[terms,Power[nc,#],{2}][[All,1]]&/@Reverse[Range[power]];groups=Append[groups,Complement[Range[Length[terms]],Flatten[groups]]];terms=(terms/.{nc->1});Total/@(terms[[#]]&/@groups)]];
colorDials[abc__Integer]:=If[Length[{abc}]==3,Block[{ABC={abc}},Set[colorDials[abc],Block[{threads=List[If[ABC[[1]]===0,{{a[1],a[1]}},Partition[Riffle[a/@Range[ABC[[1]]+1],p/@Range[ABC[[1]]]],3,2]],If[ABC[[2]]===0,{{b[1],b[1]}},Partition[Riffle[b/@(Range[ABC[[2]]+1]),p/@(Range[ABC[[2]]]+ABC[[1]])],3,2]],If[ABC[[3]]===0,{{c[1],c[1]}},Partition[Riffle[c/@(Range[ABC[[3]]+1]),p/@(Range[ABC[[3]]]+Total@ABC[[1;;2]])],3,2]]]},DeleteCases[Join[Join@@threads,{{threads[[1,1,1]],threads[[2,-1,-1]],threads[[3,1,1]]},{threads[[2,1,1]],threads[[1,-1,-1]],threads[[3,-1,-1]]}}],{x_,y_}]]]],colorDials[Sequence@@PadRight[{abc},3]]];
colorTr[abc__Integer]:=If[Length[{abc}]==3,Block[{ABC=PadRight[{abc},3]},Set[colorTr[abc],Expand[dialsToTraces[colorDials[abc]]]]],colorTr[Sequence@@PadRight[{abc},3]]];colorTr[abc__List]:=If[Length[{abc}]==3,Block[{ABC={abc},basicTrace,totalN=Total[(Length/@{abc})]},basicTrace=colorTr@@(Length/@ABC);(basicTrace/.Thread[Rule[p/@Range[totalN],Flatten[ABC]]])/.{tr[x__]:>tr@@(Sort[Partition[{x},Length[{x}],1,1]][[1]])}],colorTr[Sequence@@((PadRight[{abc},3]/.{0->{}}))]];

partitions[n_,k_]:=Join@@(Function[{part},DeleteDuplicates[Join@@(Permutations/@(Join@@((Fold[Function[{group,len},((Join@@(Function[{term},Append[term,#]&/@Subsets[Complement[Range[n],Flatten[term]],{len}]]/@#)&/@group))],{{{{}}}},part][[All,All,2;;-1]]))))]]/@((PadRight[#,k,0]&/@IntegerPartitions[n,k])));
shuffle[p_Integer,q_Integer]:=If[Min[{p,q}]==0,{Range[Max[{p,q}]]},If[q==1,(Insert[Range[p],p+1,#]&/@Range[p+1]),Block[{lower=shuffle[p,q-1]},Reverse[Join@@Function[{pList},(Insert[pList,p+q,#]&/@Range[Ordering[pList][[-1]]+1,p+q])]/@lower]]]];shuffle[a_List,b_List]:=Block[{seeds=(shuffle@@(Length/@{a,b}))},seeds/.Thread[Rule[Range[Length[seeds[[1]]]],Join[a,b]]]];

toTraces[exprn_]:=(exprn/.{colorF[x__]:>colorTr[x]});
fullAnalyticYM[exprn_]:=((exprn/.ls->ymLSddm)/.gamma->orderedMHVfunction/.colorF->colorTr);


(*kissingBoxes*)
ymLSddm[1][{{\[Alpha]_Integer},A_List,{\[Beta]_Integer},C_List,{\[Gamma]_Integer},B_List,{\[Delta]_Integer}}]:=ymLSddm[1][{{\[Alpha]},A,{\[Beta]},C,{\[Gamma]},B,{\[Delta]}}]=Total[((Join[#,(#/.{\[Alpha]->\[Beta],\[Beta]->\[Alpha]})]&@(Times@@@Transpose[(\[CapitalGamma][Flatten[{\[Alpha],#1,\[Beta]}],Flatten[{\[Delta],#2,\[Gamma]}],Flatten[{\[Gamma],#3,\[Delta]}]]&@@@Tuples[{Permutations[A],Join@@(shuffle[#,{\[Alpha],\[Beta]}]&/@Permutations[C]),Permutations[B]}])/.{{},{\[CapitalGamma][{\[Alpha],a___,\[Beta]},{\[Delta],c1___,\[Alpha],c2___,\[Beta],c3___,\[Gamma]},{\[Gamma],b___,\[Delta]}]:>colorF[{\[Alpha],a,\[Beta]},{c2},{c3,\[Gamma],b,\[Delta],c1}]}}])))]/.{\[CapitalGamma][x_,y_,z_]:>gamma[x,z,y],colorF[x_,y_,z_]:>colorF[x,z,y]};
(*pentaboxes*)
ymLSddm[2][{{\[Alpha]_Integer},A_List,{\[Beta]_Integer},C_List,{\[Gamma]_Integer},B_List}]:=ymLSddm[2][{{\[Alpha]},A,{\[Beta]},C,{\[Gamma]},B}]=Total[(((Times@@@Transpose[(\[CapitalGamma][Flatten[{\[Alpha],#1,\[Beta]}],Flatten[{\[Alpha],#2,\[Gamma]}],Flatten[{\[Gamma],#3,\[Alpha]}]]&@@@Tuples[{Permutations[A],Join@@(shuffle[#,{\[Beta]}]&/@Permutations[C]),Permutations[B]}])/.{{},{\[CapitalGamma][{\[Alpha],a___,\[Beta]},{\[Alpha],c1___,\[Beta],c2___,\[Gamma]},{\[Gamma],b___,\[Alpha]}]:>colorF[{\[Alpha],a,\[Beta]},{c1},{c2,\[Gamma],b}]}}])))]/.{\[CapitalGamma][x_,y_,z_]:>gamma[x,z,y],colorF[x_,y_,z_]:>colorF[x,z,y]};
(*hexaboxA*)
ymLSddm[3][{{\[Alpha]_Integer},A_List,{\[Beta]_Integer},B_List,{\[Gamma]_Integer},C_List,{\[Delta]_Integer}}]:=ymLSddm[3][{{\[Alpha]},A,{\[Beta]},B,{\[Gamma]},C,{\[Delta]}}]=Total[(((Times@@@Transpose[(\[CapitalGamma][Flatten[{\[Alpha],#1,\[Beta]}],Flatten[{\[Delta],#2,\[Gamma]}],Flatten[{\[Gamma],#3,\[Delta]}]]&@@@Tuples[{Permutations[A],Join@@(shuffle[#,{\[Beta]}]&/@Permutations[B]),Join@@(shuffle[#,{\[Alpha]}]&/@Permutations[C])}])/.{{},{\[CapitalGamma][{\[Alpha],a___,\[Beta]},{\[Delta],b1___,\[Beta],b2___,\[Gamma]},{\[Gamma],c1___,\[Alpha],c2___,\[Delta]}]:>colorF[{\[Alpha],a,\[Beta]},{c2,\[Delta],b1},{b2,\[Gamma],c1}]}}])))]/.{\[CapitalGamma][x_,y_,z_]:>gamma[x,z,y],colorF[x_,y_,z_]:>colorF[x,z,y]};
(*hexaboxB*)
ymLSddm[4][{{\[Alpha]_Integer},A_List,{\[Beta]_Integer},B_List,C_List}]:=ymLSddm[4][{{\[Alpha]},A,{\[Beta]},B,C}]=Total[(((Times@@@Transpose[(\[CapitalGamma][Flatten[{\[Alpha],#1,\[Beta]}],Flatten[{\[Alpha],#2,\[Beta]}],Flatten[{\[Beta],#3,\[Alpha]}]]&@@@Tuples[{Permutations[A],Permutations[C],Permutations[B]}])/.{{},{\[CapitalGamma][{\[Alpha],a___,\[Beta]},{\[Alpha],c___,\[Beta]},{\[Beta],b___,\[Alpha]}]:>colorF[{\[Alpha],a,\[Beta]},{c},{b}]}}])))]/.{\[CapitalGamma][x_,y_,z_]:>gamma[x,z,y],colorF[x_,y_,z_]:>colorF[x,z,y]};
(*doublePentagonA*)
ymLSddm[5][{{\[Alpha]_Integer},A_List,{\[Beta]_Integer},B_List,C_List}]:=ymLSddm[5][{{\[Alpha]},A,{\[Beta]},B,C}]=Total[(((Times@@@Transpose[(\[CapitalGamma][Flatten[{\[Alpha],#1,\[Beta]}],Flatten[{\[Alpha],#2,\[Beta]}],Flatten[{\[Beta],#3,\[Alpha]}]]&@@@Tuples[{Permutations[A],Permutations[C],Permutations[B]}])/.{{},{\[CapitalGamma][{\[Alpha],a___,\[Beta]},{\[Alpha],c___,\[Beta]},{\[Beta],b___,\[Alpha]}]:>colorF[{\[Alpha],a},{c},{\[Beta],b}]}}])))]/.{\[CapitalGamma][x_,y_,z_]:>gamma[x,z,y],colorF[x_,y_,z_]:>colorF[x,z,y]};
(*doublePentagonB*)
ymLSddm[6][{{\[Alpha]_Integer},A_List,B_List,{\[Gamma]_Integer},C_List,{\[Beta]_Integer}}]:=ymLSddm[6][{{\[Alpha]},A,B,{\[Gamma]},C,{\[Beta]}}]=Total[(((Times@@@Transpose[(\[CapitalGamma][Flatten[{\[Alpha],#1,\[Beta]}],Flatten[{\[Gamma],#2,\[Beta]}],Flatten[{\[Beta],#3,\[Gamma]}]]&@@@Tuples[{Permutations[A],Join@@(shuffle[#,{\[Alpha]}]&/@Permutations[C]),Permutations[B]}])/.{{},{\[CapitalGamma][{\[Alpha],a___,\[Beta]},{\[Gamma],c1___,\[Alpha],c2___,\[Beta]},{\[Beta],b___,\[Gamma]}]:>colorF[{\[Alpha],a},{c2,\[Beta]},{b,\[Gamma],c1}]}}])))]/.{\[CapitalGamma][x_,y_,z_]:>gamma[x,z,y],colorF[x_,y_,z_]:>colorF[x,z,y]};



(*kissingBoxes*)
intData[1][{{\[Alpha]_Integer},A_List,{\[Beta]_Integer},C_List,{\[Gamma]_Integer},B_List,{\[Delta]_Integer}}]:=Block[{idData,dialData,edgeList,routing,num},
dialData=Join[Partition[Sort[Join[{\[Alpha],\[Beta],\[Gamma],\[Delta]},A,B,C]],1],{{b,-a,-\[Alpha]},{d,-c,-\[Beta]},{f,-e,-\[Gamma]},{h,-g,-\[Delta]},{a,e,Sequence@@(-C),-d,-h},{c,-b,Sequence@@(-A)},{g,-f,Sequence@@(-B)}}];idData=Rule[#1,-#2]&@@@Select[dialData,Length[#]==2&];
edgeList=Join[{{b[1],w[1]},{w[1],b[2]},{b[2],w[2]},{w[2],b[1]},{b[1],w[4]},{w[4],b[3]},{b[3],w[3]},{w[3],b[1]}},Sort[{{p[\[Alpha]],w[1]},Sequence@@({p[#],b[2]}&/@A),{p[\[Beta]],w[2]},{p[\[Gamma]],w[4]},Sequence@@({p[#],b[3]}&/@B),{p[\[Delta]],w[3]},Sequence@@(({p[#],b[1]}&/@C))}]];
routing={a->ell[1],b->ell[1]+p[\[Alpha]],c->ell[1]+p@@(Sort[Flatten[{\[Alpha],A}]]),d->ell[1]+p@@(Sort[Flatten[{\[Alpha],A,\[Beta]}]]),e->ell[2],f->ell[2]+p[\[Gamma]],g->ell[2]+p@@(Sort[Flatten[{\[Gamma],B}]]),h->ell[2]+p@@(Sort[Flatten[{\[Gamma],B,\[Delta]}]])}/.idData;
num=((br[p[\[Alpha]],b,c,p[\[Beta]]] br[p[\[Gamma]],f,g,p[\[Delta]]])/.idData)//.{br[x___,y_,y_,z___]:>sq[y]br[x,z],br[p[x_],p[y_]]:>s@@Sort[{x,y}]};
{ls[1][{{\[Alpha]},A,{\[Beta]},C,{\[Gamma]},B,{\[Delta]}}],dialData,edgeList,routing,num}/.{s[]->0,p[]->0,s[x_Integer]:>0}
];
(*pentaboxes*)
intData[2][{{\[Alpha]_Integer},A_List,{\[Beta]_Integer},C_List,{\[Gamma]_Integer},B_List}]:=Block[{idData,dialData,edgeList,routing,num},
dialData=Join[Partition[Sort[Join[{\[Alpha],\[Beta],\[Gamma]},A,B,C]],1],{{a,-g,h},{b,-a,-\[Alpha]},{d,-c,-\[Beta]},{f,-e,-\[Gamma]},{c,-b,Sequence@@(-A)},{e,-h,-d,Sequence@@(-C)},{g,-f,Sequence@@(-B)}}];idData=Rule[#1,-#2]&@@@Select[dialData,Length[#]==2&];
edgeList=Join[{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],b[2]},{b[2],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]}},Sort[{{p[\[Alpha]],w[2]},Sequence@@({p[#],b[1]}&/@A),{p[\[Beta]],w[3]},{p[\[Gamma]],w[4]},Sequence@@({p[#],b[3]}&/@B),Sequence@@({p[#],b[2]}&/@C)}]];
routing={a->ell[1],b->ell[1]+p[\[Alpha]],c->ell[1]+p@@(Sort[Flatten[{\[Alpha],A}]]),d->ell[1]+p@@(Sort[Flatten[{\[Alpha],A,\[Beta]}]]),e->ell[2],f->ell[2]+p[\[Gamma]],g->ell[2]+p@@(Sort[Flatten[{\[Gamma],B}]]),h->ell[2,1]+p@@(Sort[Flatten[{\[Gamma],B}]])}/.idData;
num=((-br[p[\[Alpha]],b,c,p[\[Beta]]] br[p[\[Gamma]],f,g,a]+1/2br[p[\[Alpha]],b,c,p[\[Beta]],p[\[Gamma]],f,g,a]
+If[Length[B]==0,1/2sq[f](br[p[\[Alpha]],b,c,p[\[Gamma]]] sq[d]-br[p[\[Alpha]],b,d,p[\[Gamma]]] sq[c]),If[Length[A]==0,1/2 sq[b]sq[d]br[p[\[Gamma]],f,g,p[\[Alpha]]],0]]
)/.idData)//.{br[x___,y_,y_,z___]:>sq[y]br[x,z],br[p[x_],p[y_]]:>s@@Sort[{x,y}]}/.{\[Eta][x__]:>0};
{ls[2][{{\[Alpha]},A,{\[Beta]},C,{\[Gamma]},B}],dialData,edgeList,routing,num}/.{s[]->0,p[]->0,s[x_Integer]:>0}
];
(*hexaboxA*)
intData[3][{{\[Alpha]_Integer},A_List,{\[Beta]_Integer},B_List,{\[Gamma]_Integer},C_List,{\[Delta]_Integer}}]:=Block[{idData,dialData,edgeList,routing,num},
dialData=Join[Partition[Sort[Join[{\[Alpha],\[Beta],\[Gamma],\[Delta]},A,B,C]],1],{{b,-a,-\[Alpha]},{d,-c,-\[Beta]},{f,-e,-\[Gamma]},{h,-g,-\[Delta]},{a,-f,g,Sequence@@(-C)},{c,-b,Sequence@@(-A)},{e,-h,-d,Sequence@@(-B)}}];idData=Rule[#1,-#2]&@@@Select[dialData,Length[#]==2&];
edgeList=Join[{{b[1],w[1]},{w[1],b[2]},{b[2],w[2]},{w[2],b[3]},{b[3],w[3]},{w[3],b[1]},{b[1],w[4]},{w[4],b[3]}},Sort[{{p[\[Alpha]],w[1]},Sequence@@({p[#],b[2]}&/@A),Sequence@@({p[#],b[3]}&/@B),Sequence@@({p[#],b[1]}&/@C),{p[\[Beta]],w[2]},{p[\[Gamma]],w[3]},{p[\[Delta]],w[4]}}]];
routing={a->ell[1],b->ell[1]+p[\[Alpha]],c->ell[1]+p@@(Sort[Flatten[{\[Alpha],A}]]),d->ell[1]+p@@(Sort[Flatten[{\[Alpha],A,\[Beta]}]]),e->ell[2],f->ell[2]+p[\[Gamma]],g->ell[2,1]+p@@(Sort[Flatten[{\[Gamma],C}]]),h->ell[2,1]+p@@(Sort[Flatten[{\[Gamma],C,\[Delta]}]])}/.idData;
num=((br[p[\[Alpha]],b,c,p[\[Beta]]] br[p[\[Gamma]],f,h,p[\[Delta]]])/.idData)//.{br[x___,y_,y_,z___]:>sq[y]br[x,z],br[p[x_],p[y_]]:>s@@Sort[{x,y}]};
{ls[3][{{\[Alpha]},A,{\[Beta]},B,{\[Gamma]},C,{\[Delta]}}],dialData,edgeList,routing,num}/.{s[]->0,p[]->0,s[x_Integer]:>0}
];
(*hexaboxB*)
intData[4][{{\[Alpha]_Integer},A_List,{\[Beta]_Integer},B_List,C_List}]:=Block[{idData,dialData,edgeList,routing,num},
dialData=Join[Partition[Sort[Join[{\[Alpha],\[Beta]},A,B,C]],1],{{a,-f,g},{b,-a,-\[Alpha]},{d,-c,-\[Beta]},{e,-h,-d},{c,-b,Sequence@@(-A)},{f,-e,Sequence@@(-B)},{h,-g,Sequence@@(-C)}}];idData=Rule[#1,-#2]&@@@Select[dialData,Length[#]==2&];
edgeList=Join[{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[2]},{b[2],w[1]},{w[1],b[3]},{b[3],w[4]}},Sort[{{p[\[Alpha]],w[2]},Sequence@@({p[#],b[1]}&/@A),Sequence@@({p[#],b[2]}&/@B),Sequence@@({p[#],b[3]}&/@C),{p[\[Beta]],w[3]}}]];
routing={a->ell[1],b->ell[1]+p[\[Alpha]],c->ell[1]+p@@(Sort[Flatten[{\[Alpha],A}]]),d->ell[1]+p@@(Sort[Flatten[{\[Alpha],A,\[Beta]}]]),e->ell[2],f->ell[2]+p@@(Sort[Flatten[{B}]]),g->ell[2,1]+p@@(Sort[Flatten[{B}]]),h->ell[2,1]+p@@(Sort[Flatten[{B,C}]])}/.idData;
num=((-br[p[\[Alpha]],b,c,p[\[Beta]]] Which[SameQ@@({g,h}/.idData),-(s@@Sort[B])sq[(g/.idData)],SameQ@@({e,f}/.idData),-(s@@Sort[C])*sq[(e/.idData)],True,(br[a,g,h,d]-sq[a]sq[h]-sq[d]sq[g])])/.idData)//.{br[x___,y_,y_,z___]:>sq[y]br[x,z],br[p[x_],p[y_]]:>s@@Sort[{x,y}]}/.{s[]->0};
{ls[4][{{\[Alpha]},A,{\[Beta]},B,C}],dialData,edgeList,routing,num}/.{s[]->0,p[]->0,s[x_Integer]:>0}
];
(*doublePentagonA*)
intData[5][{{\[Alpha]_Integer},A_List,{\[Beta]_Integer},B_List,C_List}]:=Block[{idData,dialData,edgeList,routing,num},
dialData=Join[Partition[Sort[Join[{\[Alpha],\[Beta]},A,B,C]],1],{{a,-f,g},{b,-a,-\[Alpha]},{d,-h,-c},{e,-d,-\[Beta]},{c,-b,Sequence@@(-A)},{f,-e,Sequence@@(-B)},{h,-g,Sequence@@(-C)}}];idData=Rule[#1,-#2]&@@@Select[dialData,Length[#]==2&];
edgeList=Join[{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{b[2],w[3]}},Sort[{{p[\[Alpha]],w[2]},Sequence@@({p[#],b[1]}&/@A),{p[\[Beta]],w[4]},Sequence@@({p[#],b[3]}&/@B),Sequence@@({p[#],b[2]}&/@C)}]];
routing={a->ell[1],b->ell[1]+p[\[Alpha]],c->ell[1]+p@@(Sort[Flatten[{\[Alpha],A}]]),d->ell[2],e->ell[2]+p[\[Beta]],f->ell[2]+p@@(Sort[Flatten[{\[Beta],B}]]),g->ell[2,1]+p@@(Sort[Flatten[{\[Beta],B}]]),h->ell[2,1]-p@@(Sort[Flatten[{\[Alpha],A}]])}/.idData;
num=((-br[p[\[Alpha]],b,c,h,g,f,e,p[\[Beta]]]+If[Length[A]==0,1/2sq[b](sq[g]+sq[h])br[p[\[Beta]],e,f,p[\[Alpha]]],If[Length[B]==0,1/2sq[e](sq[g]+sq[h])br[p[\[Alpha]],b,c,p[\[Beta]]],0]]
)/.idData)//.{br[x___,y_,y_,z___]:>sq[y]br[x,z],br[p[x_],p[y_]]:>s@@Sort[{x,y}]};
{ls[5][{{\[Alpha]},A,{\[Beta]},B,C}],dialData,edgeList,routing,num}/.{s[]->0,p[]->0,s[x_Integer]:>0}
];
(*doublePentagonB*)
intData[6][{{\[Alpha]_Integer},A_List,B_List,{\[Gamma]_Integer},C_List,{\[Beta]_Integer}}]:=Block[{idData,dialData,edgeList,routing,num},
dialData=Join[Partition[Sort[Join[{\[Alpha],\[Beta],\[Gamma]},A,B,C]],1],{{b,-a,-\[Alpha]},{d,-h,-c},{f,-e,-\[Gamma]},{h,-g,-\[Beta]},{a,-f,g,Sequence@@(-C)},{c,-b,Sequence@@(-A)},{e,-d,Sequence@@(-B)}}];idData=Rule[#1,-#2]&@@@Select[dialData,Length[#]==2&];
edgeList=Join[{{b[2],w[2]},{w[2],b[1]},{b[1],w[1]},{w[1],b[3]},{b[3],w[4]},{w[4],b[2]},{b[2],w[3]},{w[3],w[1]}},Sort[{{p[\[Alpha]],w[2]},Sequence@@({p[#],b[1]}&/@A),Sequence@@({p[#],b[3]}&/@B),Sequence@@({p[#],b[2]}&/@C),{p[\[Gamma]],w[4]},{p[\[Beta]],w[3]}}]];
routing={a->ell[1],b->ell[1]+p[\[Alpha]],c->ell[1]+p@@(Sort[Flatten[{\[Alpha],A}]]),d->ell[2],e->ell[2]+p@@(Sort[Flatten[{B}]]),f->ell[2]+p@@(Sort[Flatten[{B,\[Gamma]}]]),g->ell[2,1]+p@@(Sort[Flatten[{B,\[Gamma],C}]]),h->ell[2,1]-p@@(Sort[Flatten[{\[Alpha],A}]])}/.idData;
num=((1/2(br[p[\[Alpha]],b,c,d,e,p[\[Gamma]],g,h]-br[p[\[Alpha]],b,c,d,e,p[\[Gamma]],h,g]))/.idData)//.{br[x___,y_,y_,z___]:>sq[y]br[x,z],br[p[x_],p[y_]]:>s@@Sort[{x,y}]};
{ls[6][{{\[Alpha]},A,B,{\[Gamma]},C,{\[Beta]}}],dialData,edgeList,routing,num}/.{s[]->0,p[]->0,s[x_Integer]:>0}
];



symmetryGroups[no_,legs_]:=symmetryGroups[no,legs]=Block[{edges=intData[no][legs][[3]]},Block[{verts=DeleteDuplicates[Flatten[edges]],graph=Graph[UndirectedEdge@@@edges],isos},isos=FindGraphIsomorphism[graph,graph,All];Sort[Cases[#,{p[q_],p[r_]}:>{q,r}]][[All,2]]&/@Select[(Transpose[{(verts),#}]&/@(verts/.isos)),And@@(SameQ@@(Head/@#)&/@#)&]]];
symmetryGroups[n_]:=symmetryGroups[n]=Function[{edges},Block[{verts=DeleteDuplicates[Flatten[edges]],graph=Graph[UndirectedEdge@@@edges],isos},isos=FindGraphIsomorphism[graph,graph,All];Sort[Cases[#,{p[q_],p[r_]}:>{q,r}]][[All,2]]&/@Select[(Transpose[{(verts),#}]&/@(verts/.isos)),And@@(SameQ@@(Head/@#)&/@#)&]]]/@(mhvIntSeeds[n][[All,4]]);

showDials[dials_]:=Block[{edgeNames=Sort[DeleteDuplicates[Flatten[dials]/.{-q_Symbol:>q,r_Integer:>Abs[r]}]],edges=DirectedEdge@@@dialsToEdges[dials]},Graph[edges,EdgeLabels->Thread[Rule[edges,edgeNames]]]];
dialsToEdges[dials_]:=Block[{edges=Sort[DeleteDuplicates[Flatten[dials]/.{-q_Symbol:>q,r_Integer:>Abs[r]}]]},{Position[dials,#,{2}][[1,1]],Position[dials,-#,{2}][[1,1]]}&/@edges];
dialsGraph[dials_]:=Block[{edgeNames=Sort[DeleteDuplicates[Flatten[dials]/.{-q_Symbol:>q,r_Integer:>Abs[r]}]],edges=UndirectedEdge@@@dialsToEdges[dials]},Graph[edges]];
dialsToEdgeNames[dials_]:=Block[{edges=Sort[DeleteDuplicates[Flatten[dials]/.{-q_Symbol:>q,r_Integer:>Abs[r]}]]},edges];



mhvSeedData[n_Integer]/;n>=4:=mhvSeedData[n]=Block[{partGroups=(IntegerPartitions[n-#+3,{3}]-1)&/@Range[2,4],kb,pb,hbA,hbB,dpA,dpB},partGroups=DeleteDuplicates/@Join@@@(Permutations/@#&/@partGroups);kb=Reverse[Sort[DeleteDuplicates[Sort[{#,#[[{3,2,1}]]}][[1]]&/@partGroups[[3]]]]];pb=Reverse[Sort[DeleteCases[partGroups[[2]],{x_,0,0}]]];hbA=Reverse[Sort[DeleteDuplicates[Sort[{#,#[[{1,3,2}]]}][[-1]]&/@partGroups[[3]]]]];hbB=Reverse[Sort[DeleteCases[DeleteDuplicates[Sort[{#,#[[{1,3,2}]]}][[1]]&/@partGroups[[1]]],{x_,0,0}|{x_,0,1}]]];dpA=Reverse[Sort[DeleteCases[DeleteDuplicates[Sort[{#,#[[{2,1,3}]]}][[1]]&/@partGroups[[1]]],{0,x_,0}]]];dpB=Reverse[Sort[DeleteDuplicates[Sort[{#,#[[{2,1,3}]]}][[-1]]&/@partGroups[[2]]]]];kb={1,#}&/@(Function[{lens},((Total[lens[[1;;#-1]]]+Range[lens[[#]]])&/@Range[Length[lens]])]/@({1,#1,1,#2,1,#3,1}&@@@kb));pb={2,#}&/@(Function[{lens},((Total[lens[[1;;#-1]]]+Range[lens[[#]]])&/@Range[Length[lens]])]/@({1,#1,1,#2,1,#3}&@@@pb));hbA={3,#}&/@(Function[{lens},((Total[lens[[1;;#-1]]]+Range[lens[[#]]])&/@Range[Length[lens]])]/@({1,#1,1,#2,1,#3,1}&@@@hbA));hbB={4,#}&/@(Function[{lens},((Total[lens[[1;;#-1]]]+Range[lens[[#]]])&/@Range[Length[lens]])]/@({1,#1,1,#2,#3}&@@@hbB));dpA={5,#}&/@(Function[{lens},((Total[lens[[1;;#-1]]]+Range[lens[[#]]])&/@Range[Length[lens]])]/@({1,#1,1,#2,#3}&@@@dpA));dpB={6,#}&/@(Function[{lens},((Total[lens[[1;;#-1]]]+Range[lens[[#]]])&/@Range[Length[lens]])]/@({1,#1,#2,1,#3,1}&@@@dpB));Join[kb,pb,hbA,hbB,dpA,dpB]];
mhvIntSeeds[n_]:=mhvIntSeeds[n]=Block[{termBits=(intData[#1][#2]&@@@mhvSeedData[n])},Prepend@@@Transpose[{termBits,term[#,Range[n]]&/@Range[Length[termBits]]}]]

integrandPermutationTerms[n_]:=integrandPermutationTerms[n]=DeleteDuplicates[(term@@@(Tuples[{Range[Length[mhvIntSeeds[n]]],Permutations[Range[n]]}]))/.{term[no_,x_]:>term[no,Sort[(x[[#]]&/@(symmetryGroups[n][[no]]))][[1]]]}];



==> anc/all_multiplicity_np_mhv_walkthrough.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    162400,       3533]
NotebookOptionsPosition[    160537,       3490]
NotebookOutlinePosition[    160931,       3506]
CellTagsIndexPosition[    160888,       3503]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Loading the package", "Section",
 CellChangeTimes->{{3.783199199836478*^9, 
  3.783199203177641*^9}},ExpressionUUID->"7970470f-c9ea-46cc-81f1-\
63efc8c199e3"],

Cell[TextData[{
 StyleBox["NB: ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["Make sure the file \
\[OpenCurlyDoubleQuote]all_multiplicity_np_mhv.m\[CloseCurlyDoubleQuote] is \
in the same directory as this notebook.",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.783199206249907*^9, 
  3.783199228398571*^9}},ExpressionUUID->"926555a3-fe03-40c9-bbb5-\
302ff3187d83"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "all_multiplicity_np_mhv.m"}]}], "Input",
 CellChangeTimes->{{3.7831992295997334`*^9, 3.7831992458855867`*^9}, {
  3.783263701765156*^9, 3.783263702379217*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"64080c96-3fe9-45a9-bc81-b80111ecd4d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basic Functionality", "Section",
 CellChangeTimes->{{3.783263719925167*^9, 
  3.783263722125144*^9}},ExpressionUUID->"c531bde1-acae-4051-bc30-\
8d23af630efb"],

Cell[CellGroupData[{

Cell["Integrand Seeds for n particles", "Subsection",
 CellChangeTimes->{{3.783263737534758*^9, 
  3.783263773930855*^9}},ExpressionUUID->"9ca56ed7-e1b4-43f2-bb7f-\
5a72cdeba993"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["The formatting of the data is ",
  FontSize->24],
 StyleBox["essentially",
  FontSize->24,
  FontSlant->"Italic"],
 StyleBox[" identical to that of the ancillary files in [arXiv:1909.09131]:",
  FontSize->24]
}], "Subsubsection",
 CellChangeTimes->{{3.783264062505515*^9, 
  3.7832640675201273`*^9}},ExpressionUUID->"666bc88e-18de-44f1-80ca-\
4625998d9b0e"],

Cell[TextData[StyleBox["(*****************************************************\
**************************************************)\n(*\n   mhvIntSeeds[n_] \
---  a list of terms, encoded as follows:\n      {term[number,legNumbers],\n  \
      encodingOfLS,\n        graphDialList,\n        graphEdgeList,\n        \
loopRoutingRules,\n        integrandNumerator} where\n\n     -encodingOfLS: \
an LS expressed as \[OpenCurlyDoubleQuote]ls[lsNumber][legOrdering]\
\[CloseCurlyDoubleQuote]\n\n     -dialList: a list of the oriented edges at \
each vertex: e.g., {b,-a,-1} means\n           a vertex involving edges \
{b,a,p[1]}, with edges {a} and {p[1]} taken as incoming\n           and with \
edge {b} taken as outgoing.  \n\n     -graphEdgeList: an (oriented) list of \
edges for the graph of the LS where\n        -- b[] denotes an MHV amplitude,\
\n        -- w[] denotes an MHV-bar 3-point amplitude,\n        -- s[] \
denotes a non-chiral vertex involving momentum taken soft, and\n        -- \
p[] denotes an external momentum\n\n     -loopRoutingRules: one possible \
choice for assigning loop momenta {ell[1],ell[2]}\n           to internal \
edges (labels chosen from {a,b,c,d,e,f,g,h})\n\n      -integrandNumerator: \
the normalization chosen in the prescriptive basis\n           Nota bene: the \
numerator is a function directly of the edges\n*)\n\
(*****************************************************************************\
**************************)",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.783263776341996*^9, 3.783263813379156*^9}, 
   3.783264006674666*^9, {3.783264040636533*^9, 
   3.783264060499301*^9}},ExpressionUUID->"fc761eb7-d7f7-44a5-bfcc-\
41475990c295"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example: 4 particles", "Subsection",
 CellChangeTimes->{{3.783264020119594*^9, 
  3.783264023046771*^9}},ExpressionUUID->"08ad7783-07c6-4fba-a05a-\
9107b44eb27d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mhvIntSeeds", "[", "4", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"drawLS", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.783263748130802*^9, 3.7832637609442043`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"075a12ac-1cef-48e1-88a4-0323fe26b8b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`b[1], 
         $CellContext`w[1], 
         $CellContext`b[2], 
         $CellContext`w[2], 
         $CellContext`w[4], 
         $CellContext`b[3], 
         $CellContext`w[3], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`p[3], 
         $CellContext`p[4]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 1}, {1, 5}, {5, 
         6}, {6, 7}, {7, 1}, {8, 2}, {9, 4}, {10, 5}, {11, 7}}, Null}, {
        EdgeLabels -> {DirectedEdge[
             $CellContext`p[4], 
             $CellContext`w[3]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[4]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> Placed[$CellContext`b, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[1]] -> Placed[$CellContext`a, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[1]] -> Placed[$CellContext`h, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[3]] -> Placed[$CellContext`g, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> Placed[$CellContext`f, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[2]] -> Placed[$CellContext`c, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> Placed[$CellContext`d, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[4]] -> Placed[$CellContext`e, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[1]] -> Placed["", {0.4, {1, 1}}]}, 
         EdgeShapeFunction -> {DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[4], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
         EdgeStyle -> {DirectedEdge[
             $CellContext`p[4], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}}, GraphLayout -> "SpringElectricalEmbedding", 
         ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`p[3] -> 3, $CellContext`p[2] -> 
           2, $CellContext`p[1] -> 1, $CellContext`p[4] -> 4}, 
         VertexSize -> {$CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
            "Scaled", 0.05}, $CellContext`p[4] -> 
           0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`p[3] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`p[2] -> 0, $CellContext`p[1] -> 
           0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.6107223746071844`, 1.3752793892325241`}, {
              0.5920686822570456, 0.7601559505169767}}]}}, 
           InsetBox["a", 
            Offset[{0, 2}, {1.2032608976671288, 1.1292300137463052}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.6107223746071844`, 1.3752793892325241`}, {
              2.629088603858615, 0.759391718680646}}]}}, 
           InsetBox["e", 
            Offset[{0, 2}, {2.0180688663077566, 1.128924321011773}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.5920686822570456, 0.7601559505169767}, {
              0.06515573089651894, 1.375917827975989}}]}}, 
           InsetBox["b", 
            Offset[{0, 2}, {0.3813035017128349, 1.0064607015005815}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.06515573089651894, 1.375917827975989}, {
              0.5921828546240646, 1.9911204535086973`}}]}}, 
           InsetBox["c", 
            Offset[{0, 2}, {0.2759665803875372, 1.6219988781890722}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.5921828546240646, 1.9911204535086973`}, {
              1.6107223746071844`, 1.3752793892325241`}}]}}, 
           InsetBox["d", 
            Offset[{0, 2}, {0.9995986626173126, 1.7447840277982278}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.629088603858615, 0.759391718680646}, {
              3.1564619479652514`, 1.3750634843250487`}}]}}, 
           InsetBox["f", 
            Offset[{0, 2}, {2.8400379415012695, 1.0056604249384071}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.1564619479652514`, 1.3750634843250487`}, {
              2.630081133129366, 1.9906373471388852`}}]}}, 
           InsetBox["g", 
            Offset[{0, 2}, {2.9459096220308973, 1.6212930294505834}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.630081133129366, 1.9906373471388852`}, {
              1.6107223746071844`, 1.3752793892325241`}}]}}, 
           InsetBox["h", 
            Offset[{0, 2}, {2.222337629720493, 1.7444941639763405}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0., 0.0008106252818105286}, {0.5920686822570456, 
              0.7601559505169767}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.23682747290281825, 0.30454875537587706}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.0012278465806017103`, 2.750413651967804}, {
              0.5921828546240646, 1.9911204535086973`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.23760984979798688, 2.4466963725841615}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.220707200542206, 0.}, {2.629088603858615, 
              0.759391718680646}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {2.9840597618687696, 0.3037566874722584}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.2225298463408634`, 2.7498060856550817`}, {
              2.630081133129366, 1.9906373471388852`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {2.9855503610562644, 2.4461385902486033}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.6107223746071844, 1.3752793892325241}, 
            0.10591704851996367]}, 
          {GrayLevel[1], 
           DiskBox[{0.5920686822570456, 0.7601559505169767}, 
            0.10591704851996367]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{0.06515573089651894, 1.375917827975989}, 
            0.10591704851996367]}, 
          {GrayLevel[1], 
           DiskBox[{0.5921828546240646, 1.9911204535086973}, 
            0.10591704851996367]}, 
          {GrayLevel[1], 
           DiskBox[{2.629088603858615, 0.759391718680646}, 
            0.10591704851996367]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{3.1564619479652514, 1.3750634843250487}, 
            0.10591704851996367]}, 
          {GrayLevel[1], 
           DiskBox[{2.630081133129366, 1.9906373471388852}, 
            0.10591704851996367]}, {DiskBox[{0., 0.0008106252818105286}, 0.], 
           InsetBox["1", {0., 0.0008106252818105286}, ImageScaled[{0.9611669758349148, 1.0914600750678605}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.0012278465806017103, 2.750413651967804}, 0.], 
           InsetBox["2", {0.0012278465806017103, 2.750413651967804}, 
            ImageScaled[{0.9606466172200471, -0.09186543575691886}],
            BaseStyle->"Graphics"]}, {DiskBox[{3.220707200542206, 0.}, 0.], 
           InsetBox["3", {3.220707200542206, 0.}, ImageScaled[{0.039068668947208285, 1.0916437340612184}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.2225298463408634, 2.7498060856550817}, 0.], 
           InsetBox["4", {3.2225298463408634, 2.7498060856550817}, 
            ImageScaled[{0.038582302018003445, -0.09126449917866286}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`w[1], 
         $CellContext`w[2], 
         $CellContext`b[1], 
         $CellContext`w[3], 
         $CellContext`b[2], 
         $CellContext`w[4], 
         $CellContext`b[3], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`p[3], 
         $CellContext`p[4]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 
         7}, {7, 1}, {1, 5}, {8, 2}, {9, 4}, {10, 5}, {11, 6}}, Null}, {
        EdgeLabels -> {DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> Placed[$CellContext`g, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> Placed[$CellContext`h, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> Placed[$CellContext`f, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> Placed[$CellContext`b, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[4], 
             $CellContext`w[4]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> Placed[$CellContext`c, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> Placed[$CellContext`a, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[2]] -> Placed[$CellContext`d, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[3]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[4]] -> Placed[$CellContext`e, {0.4, {1, 1}}]}, 
         EdgeShapeFunction -> {DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[4], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
         EdgeStyle -> {DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[4], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}}, GraphLayout -> "SpringElectricalEmbedding", 
         ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`p[3] -> 3, $CellContext`p[2] -> 
           2, $CellContext`p[1] -> 1, $CellContext`p[4] -> 4}, 
         VertexSize -> {$CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
            "Scaled", 0.05}, $CellContext`p[4] -> 
           0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`p[3] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`p[2] -> 0, $CellContext`p[1] -> 
           0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.406722964996761, 0.8218492313013326}, {
              3.5058414963766045`, 0.6272120832388112}}]}}, 
           InsetBox["a", 
            Offset[{0, 2}, {2.8463703775486984, 0.743994372076324}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.406722964996761, 0.8218492313013326}, {
              1.8991968046363301`, 1.7274551220519714`}}]}}, 
           InsetBox["h", 
            Offset[{0, 2}, {2.2037125008525886, 1.1840915876015883}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.5058414963766045`, 0.6272120832388112}, {
              3.6121393269150905`, 1.5422012717250086`}}]}}, 
           InsetBox["b", 
            Offset[{0, 2}, {3.5483606285919986, 0.9932077586332902}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.6121393269150905`, 1.5422012717250086`}, {
              2.9646455517911865`, 2.257756790435611}}]}}, 
           InsetBox["c", 
            Offset[{0, 2}, {3.353141816865529, 1.8284234792092495}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.9646455517911865`, 2.257756790435611}, {
              1.8991968046363301`, 1.7274551220519714`}}]}}, 
           InsetBox["d", 
            Offset[{0, 2}, {2.5384660529292438, 2.045636123082155}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.8991968046363301`, 1.7274551220519714`}, {
              0.9403812694846356, 1.103702755249386}}]}}, 
           InsetBox["e", 
            Offset[{0, 2}, {1.5156705905756525, 1.4779541753309373}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.9403812694846356, 1.103702755249386}, {
              1.5312225495480924`, 0.5305655789358942}}]}}, 
           InsetBox["f", 
            Offset[{0, 2}, {1.1767177815100185, 0.8744478847239894}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.5312225495480924`, 0.5305655789358942}, {
              2.406722964996761, 0.8218492313013326}}]}}, 
           InsetBox["g", 
            Offset[{0, 2}, {1.88142271572756, 0.6470790398820696}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{4.220857469247316, 0.}, {3.5058414963766045`, 
              0.6272120832388112}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {3.9348510800990315, 0.25088483329552447}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.40763178112988, 3.107349686775927}, {
              2.9646455517911865`, 2.257756790435611}}]}}, 
           InsetBox["\<\"\"\>", Offset[{0, 2}, 
            {3.230437289394403, 2.7675125282398003}], ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.3626529421732636`, 2.5093329777699536`}, {
              1.8991968046363301`, 1.7274551220519714`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {1.5772704871584904, 2.196581835482761}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0., 0.9122901409823505}, {0.9403812694846356, 
              1.103702755249386}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.3761525077938543, 0.9888551866891647}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {GrayLevel[1], 
           DiskBox[{2.406722964996761, 0.8218492313013326}, 
            0.13103258147214597]}, 
          {GrayLevel[1], 
           DiskBox[{3.5058414963766045, 0.6272120832388112}, 
            0.13103258147214597]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{3.6121393269150905, 1.5422012717250086}, 
            0.13103258147214597]}, 
          {GrayLevel[1], 
           DiskBox[{2.9646455517911865, 2.257756790435611}, 
            0.13103258147214597]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.8991968046363301, 1.7274551220519714}, 
            0.13103258147214597]}, 
          {GrayLevel[1], 
           DiskBox[{0.9403812694846356, 1.103702755249386}, 
            0.13103258147214597]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.5312225495480924, 0.5305655789358942}, 
            0.13103258147214597]}, {DiskBox[{4.220857469247316, 0.}, 0.], 
           InsetBox["1", {4.220857469247316, 0.}, ImageScaled[{-0.06381734512241, 0.9945806317872923}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.40763178112988, 3.107349686775927}, 0.], 
           InsetBox["2", {3.40763178112988, 3.107349686775927}, ImageScaled[{0.15324755596214135, -0.1650283772545137}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.3626529421732636, 2.5093329777699536}, 0.], 
           InsetBox["3", {1.3626529421732636, 2.5093329777699536}, 
            ImageScaled[{0.924360913757877, -0.11839939753736795}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 0.9122901409823505}, 0.], 
           InsetBox["4", {0., 0.9122901409823505}, ImageScaled[{1.2349298018413615, 0.6495934034822965}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`w[1], 
         $CellContext`w[2], 
         $CellContext`b[1], 
         $CellContext`w[3], 
         $CellContext`b[2], 
         $CellContext`w[4], 
         $CellContext`b[3], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`p[3], 
         $CellContext`p[4]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 
         7}, {7, 1}, {1, 5}, {8, 2}, {9, 4}, {10, 6}, {11, 7}}, Null}, {
        EdgeLabels -> {DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> Placed[$CellContext`g, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[4]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> Placed[$CellContext`h, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[3]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> Placed[$CellContext`f, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> Placed[$CellContext`b, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> Placed[$CellContext`c, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> Placed[$CellContext`a, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[2]] -> Placed[$CellContext`d, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[3]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[4]] -> Placed[$CellContext`e, {0.4, {1, 1}}]}, 
         EdgeShapeFunction -> {DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
         EdgeStyle -> {DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}}, GraphLayout -> "SpringElectricalEmbedding", 
         ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`p[3] -> 3, $CellContext`p[2] -> 
           2, $CellContext`p[1] -> 1, $CellContext`p[4] -> 4}, 
         VertexSize -> {$CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
            "Scaled", 0.05}, $CellContext`p[4] -> 
           0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`p[3] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`p[2] -> 0, $CellContext`p[1] -> 
           0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.645869173006021, 2.0650339562616296`}, {
              0.5759347725444142, 2.442958102598325}}]}}, 
           InsetBox["a", 
            Offset[{0, 2}, {1.2178954128213784, 2.2162036147963073}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.645869173006021, 2.0650339562616296`}, {
              1.6440840902429816`, 1.1286231590422477`}}]}}, 
           InsetBox["h", 
            Offset[{0, 2}, {1.6451551399008053, 1.6904696373738768}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.5759347725444142, 2.442958102598325}, {
              0.18261990700586117`, 1.5982577832792177`}}]}}, 
           InsetBox["b", 
            Offset[{0, 2}, {0.418608826328993, 2.105077974870682}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.18261990700586117`, 1.5982577832792177`}, {
              0.5734245329390181, 0.752944694011662}}]}}, 
           InsetBox["c", 
            Offset[{0, 2}, {0.3389417573791239, 1.2601325475721954}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.5734245329390181, 0.752944694011662}, {
              1.6440840902429816`, 1.1286231590422477`}}]}}, 
           InsetBox["d", 
            Offset[{0, 2}, {1.0016883558606036, 0.9032160800238963}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.6440840902429816`, 1.1286231590422477`}, {
              2.7256803833427465`, 1.1236883708786147`}}]}}, 
           InsetBox["e", 
            Offset[{0, 2}, {2.0767226074828877, 1.1266492437767945}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.7256803833427465`, 1.1236883708786147`}, {
              2.727198497356582, 2.0693801677080854`}}]}}, 
           InsetBox["f", 
            Offset[{0, 2}, {2.7262876289482807, 1.501965089610403}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.727198497356582, 2.0693801677080854`}, {
              1.645869173006021, 2.0650339562616296`}}]}}, 
           InsetBox["g", 
            Offset[{0, 2}, {2.294666767616358, 2.0676416831295032}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.004004088975991138, 3.196047050646877}, {
              0.5759347725444142, 2.442958102598325}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.23277636240336036, 2.894811471427456}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0., 0.}, {0.5734245329390181, 0.752944694011662}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.22936981317560723, 0.3011778776046648}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.484136572990384, 0.559116003141513}, {
              2.7256803833427465`, 1.1236883708786147`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {3.180754097131329, 0.7849449502363537}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.4881225933724003`, 2.631614094960918}, {
              2.727198497356582, 2.0693801677080854`}}]}}, 
           InsetBox["\<\"\"\>", Offset[{0, 2}, 
            {3.183752954966073, 2.406720524059785}], ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {GrayLevel[1], 
           DiskBox[{1.645869173006021, 2.0650339562616296}, 
            0.11827329574005602]}, 
          {GrayLevel[1], 
           DiskBox[{0.5759347725444142, 2.442958102598325}, 
            0.11827329574005602]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{0.18261990700586117, 1.5982577832792177}, 
            0.11827329574005602]}, 
          {GrayLevel[1], 
           DiskBox[{0.5734245329390181, 0.752944694011662}, 
            0.11827329574005602]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.6440840902429816, 1.1286231590422477}, 
            0.11827329574005602]}, 
          {GrayLevel[1], 
           DiskBox[{2.7256803833427465, 1.1236883708786147}, 
            0.11827329574005602]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.727198497356582, 2.0693801677080854}, 
            0.11827329574005602]}, {
           DiskBox[{0.004004088975991138, 3.196047050646877}, 0.], 
           InsetBox["1", {0.004004088975991138, 3.196047050646877}, 
            ImageScaled[{0.9536028257195879, -0.09728090250668919}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.], 
           InsetBox["2", {0., 0.}, ImageScaled[{0.9544082499568252, 1.0966683688374772}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.484136572990384, 0.559116003141513}, 0.], 
           InsetBox["3", {3.484136572990384, 0.559116003141513}, ImageScaled[{-0.10162178018773105, 0.9478294693337469}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.4881225933724003, 2.631614094960918}, 0.], 
           InsetBox["4", {3.4881225933724003, 2.631614094960918}, 
            ImageScaled[{-0.10320342248123915, 0.054303207205930515}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`b[1], 
         $CellContext`w[1], 
         $CellContext`b[2], 
         $CellContext`w[2], 
         $CellContext`b[3], 
         $CellContext`w[3], 
         $CellContext`w[4], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`p[3], 
         $CellContext`p[4]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 
         1}, {1, 7}, {7, 5}, {8, 2}, {9, 4}, {10, 6}, {11, 7}}, Null}, {
        EdgeLabels -> {DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[3]] -> Placed[$CellContext`d, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> Placed[$CellContext`b, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[1]] -> Placed[$CellContext`a, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[1]] -> Placed[$CellContext`f, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[3]] -> Placed[$CellContext`e, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> Placed[$CellContext`h, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[2]] -> Placed[$CellContext`c, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[3]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`p[4], 
             $CellContext`w[4]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[4]] -> Placed[$CellContext`g, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[1]] -> Placed["", {0.4, {1, 1}}]}, 
         EdgeShapeFunction -> {DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[4], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
         EdgeStyle -> {DirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[4], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}}, GraphLayout -> "SpringElectricalEmbedding", 
         ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`p[3] -> 3, $CellContext`p[2] -> 
           2, $CellContext`p[1] -> 1, $CellContext`p[4] -> 4}, 
         VertexSize -> {$CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
            "Scaled", 0.05}, $CellContext`p[4] -> 
           0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`p[3] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`p[2] -> 0, $CellContext`p[1] -> 
           0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.681100064909371, 1.1822284308276316`}, {
              0.58157191308039, 0.7674552411044637}}]}}, 
           InsetBox["a", 
            Offset[{0, 2}, {1.2412888041777785, 1.0163191549383646}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.681100064909371, 1.1822284308276316`}, {
              2.4140269462909822`, 2.063765805237871}}]}}, 
           InsetBox["g", 
            Offset[{0, 2}, {1.9742708174620156, 1.5348433805917274}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.58157191308039, 0.7674552411044637}, {
              0.16213509626286826`, 1.6054814312161096`}}]}}, 
           InsetBox["b", 
            Offset[{0, 2}, {0.4137971863533813, 1.102665717149122}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.16213509626286826`, 1.6054814312161096`}, {
              0.5816504770506608, 2.4434883040327344`}}]}}, 
           InsetBox["c", 
            Offset[{0, 2}, {0.3299412485779853, 1.9406841803427595}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.5816504770506608, 2.4434883040327344`}, {
              1.6812048931170478`, 2.0280551413142884`}}]}}, 
           InsetBox["d", 
            Offset[{0, 2}, {1.0214722434772157, 2.277315038945356}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.6812048931170478`, 2.0280551413142884`}, {
              2.4143065733539215`, 1.1464936533455605`}}]}}, 
           InsetBox["e", 
            Offset[{0, 2}, {1.9744455652117971, 1.6754305461267973}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.4143065733539215`, 1.1464936533455605`}, {
              1.681100064909371, 1.1822284308276316`}}]}}, 
           InsetBox["f", 
            Offset[{0, 2}, {2.1210239699761013, 1.160787564338389}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.4140269462909822`, 2.063765805237871}, {
              1.6812048931170478`, 2.0280551413142884`}}]}}, 
           InsetBox["h", 
            Offset[{0, 2}, {2.1208981250214083, 2.049481539668438}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0., 0.}, {0.58157191308039, 0.7674552411044637}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.23262876523215603, 0.30698209644178553}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.0008969746798737077, 3.210670353827735}, {
              0.5816504770506608, 2.4434883040327344`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.23319837562818854, 2.9037975339097346}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.192185197187565, 0.5501522236431096}, {
              2.4143065733539215`, 1.1464936533455605`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {2.881033747654108, 0.78868879552409}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.191959282856625, 2.6603631634906773`}, {
              2.4140269462909822`, 2.063765805237871}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {2.8807863482303677, 2.421724220189555}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.681100064909371, 1.1822284308276316}, 
            0.11318803617788997]}, 
          {GrayLevel[1], 
           DiskBox[{0.58157191308039, 0.7674552411044637}, 
            0.11318803617788997]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{0.16213509626286826, 1.6054814312161096}, 
            0.11318803617788997]}, 
          {GrayLevel[1], 
           DiskBox[{0.5816504770506608, 2.4434883040327344}, 
            0.11318803617788997]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.6812048931170478, 2.0280551413142884}, 
            0.11318803617788997]}, 
          {GrayLevel[1], 
           DiskBox[{2.4143065733539215, 1.1464936533455605}, 
            0.11318803617788997]}, 
          {GrayLevel[1], 
           DiskBox[{2.4140269462909822, 2.063765805237871}, 
            0.11318803617788997]}, {DiskBox[{0., 0.}, 0.], 
           InsetBox["1", {0., 0.}, ImageScaled[{0.9529756211194113, 1.0977567119418097}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.0008969746798737077, 3.210670353827735}, 0.], 
           InsetBox["2", {0.0008969746798737077, 3.210670353827735}, 
            ImageScaled[{0.9526728464848975, -0.09798603165564024}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.192185197187565, 0.5501522236431096}, 0.], 
           InsetBox["3", {3.192185197187565, 0.5501522236431096}, 
            ImageScaled[{-0.09521666103999016, 0.9563081485360584}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.191959282856625, 2.6603631634906773}, 0.], 
           InsetBox["4", {3.191959282856625, 2.6603631634906773}, 
            ImageScaled[{-0.09513732498562699, 0.043588382697205885}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`w[1], 
         $CellContext`w[2], 
         $CellContext`b[1], 
         $CellContext`w[3], 
         $CellContext`w[4], 
         $CellContext`b[2], 
         $CellContext`b[3], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`p[3], 
         $CellContext`p[4]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 
         1}, {1, 7}, {7, 5}, {8, 2}, {9, 4}, {10, 6}, {11, 7}}, Null}, {
        EdgeLabels -> {DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[4]] -> Placed[$CellContext`d, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[3]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[3]] -> Placed[$CellContext`g, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> Placed[$CellContext`b, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> Placed[$CellContext`c, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> Placed[$CellContext`a, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[2]] -> Placed[$CellContext`e, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[1]] -> Placed[$CellContext`f, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[4]] -> Placed[$CellContext`h, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[3]] -> Placed["", {0.4, {1, 1}}]}, 
         EdgeShapeFunction -> {DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
         EdgeStyle -> {DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}}, GraphLayout -> "SpringElectricalEmbedding", 
         ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`p[3] -> 3, $CellContext`p[2] -> 
           2, $CellContext`p[1] -> 1, $CellContext`p[4] -> 4}, 
         VertexSize -> {$CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
            "Scaled", 0.05}, $CellContext`p[4] -> 
           0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`p[3] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`p[2] -> 0, $CellContext`p[1] -> 
           0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.681100064909371, 1.1822284308276316`}, {
              0.58157191308039, 0.7674552411044637}}]}}, 
           InsetBox["a", 
            Offset[{0, 2}, {1.2412888041777785, 1.0163191549383646}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.681100064909371, 1.1822284308276316`}, {
              2.4140269462909822`, 2.063765805237871}}]}}, 
           InsetBox["g", 
            Offset[{0, 2}, {1.9742708174620156, 1.5348433805917274}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.58157191308039, 0.7674552411044637}, {
              0.16213509626286826`, 1.6054814312161096`}}]}}, 
           InsetBox["b", 
            Offset[{0, 2}, {0.4137971863533813, 1.102665717149122}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.16213509626286826`, 1.6054814312161096`}, {
              0.5816504770506608, 2.4434883040327344`}}]}}, 
           InsetBox["c", 
            Offset[{0, 2}, {0.3299412485779853, 1.9406841803427595}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.5816504770506608, 2.4434883040327344`}, {
              1.6812048931170478`, 2.0280551413142884`}}]}}, 
           InsetBox["d", 
            Offset[{0, 2}, {1.0214722434772157, 2.277315038945356}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.6812048931170478`, 2.0280551413142884`}, {
              2.4143065733539215`, 1.1464936533455605`}}]}}, 
           InsetBox["e", 
            Offset[{0, 2}, {1.9744455652117971, 1.6754305461267973}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.4143065733539215`, 1.1464936533455605`}, {
              1.681100064909371, 1.1822284308276316`}}]}}, 
           InsetBox["f", 
            Offset[{0, 2}, {2.1210239699761013, 1.160787564338389}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.4140269462909822`, 2.063765805237871}, {
              1.6812048931170478`, 2.0280551413142884`}}]}}, 
           InsetBox["h", 
            Offset[{0, 2}, {2.1208981250214083, 2.049481539668438}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0., 0.}, {0.58157191308039, 0.7674552411044637}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.23262876523215603, 0.30698209644178553}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.0008969746798737077, 3.210670353827735}, {
              0.5816504770506608, 2.4434883040327344`}}]}}, 
           InsetBox["\<\"\"\>", Offset[{0, 2}, 
            {0.23319837562818854, 2.9037975339097346}], ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.192185197187565, 0.5501522236431096}, {
              2.4143065733539215`, 1.1464936533455605`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {2.881033747654108, 0.78868879552409}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.191959282856625, 2.6603631634906773`}, {
              2.4140269462909822`, 2.063765805237871}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {2.8807863482303677, 2.421724220189555}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {GrayLevel[1], 
           DiskBox[{1.681100064909371, 1.1822284308276316}, 
            0.11318803617788997]}, 
          {GrayLevel[1], 
           DiskBox[{0.58157191308039, 0.7674552411044637}, 
            0.11318803617788997]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{0.16213509626286826, 1.6054814312161096}, 
            0.11318803617788997]}, 
          {GrayLevel[1], 
           DiskBox[{0.5816504770506608, 2.4434883040327344}, 
            0.11318803617788997]}, 
          {GrayLevel[1], 
           DiskBox[{1.6812048931170478, 2.0280551413142884}, 
            0.11318803617788997]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.4143065733539215, 1.1464936533455605}, 
            0.11318803617788997]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.4140269462909822, 2.063765805237871}, 
            0.11318803617788997]}, {DiskBox[{0., 0.}, 0.], 
           InsetBox["1", {0., 0.}, ImageScaled[{0.9529756211194113, 1.0977567119418097}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.0008969746798737077, 3.210670353827735}, 0.], 
           InsetBox["2", {0.0008969746798737077, 3.210670353827735}, 
            ImageScaled[{0.9526728464848975, -0.09798603165564024}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.192185197187565, 0.5501522236431096}, 0.], 
           InsetBox["3", {3.192185197187565, 0.5501522236431096}, 
            ImageScaled[{-0.09521666103999016, 0.9563081485360584}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.191959282856625, 2.6603631634906773}, 0.], 
           InsetBox["4", {3.191959282856625, 2.6603631634906773}, 
            ImageScaled[{-0.09513732498562699, 0.043588382697205885}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`w[1], 
         $CellContext`w[2], 
         $CellContext`b[1], 
         $CellContext`w[3], 
         $CellContext`w[4], 
         $CellContext`b[2], 
         $CellContext`b[3], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`p[3], 
         $CellContext`p[4]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 
         1}, {1, 7}, {7, 5}, {8, 2}, {9, 4}, {10, 7}, {11, 7}}, Null}, {
        EdgeLabels -> {DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[4]] -> Placed[$CellContext`d, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[3]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[3]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[3]] -> Placed[$CellContext`g, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> Placed[$CellContext`b, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> Placed[$CellContext`c, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> Placed[$CellContext`a, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[2]] -> Placed[$CellContext`e, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[1]] -> Placed[$CellContext`f, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[4]] -> Placed[$CellContext`h, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[3]] -> Placed["", {0.4, {1, 1}}]}, 
         EdgeShapeFunction -> {DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
         EdgeStyle -> {DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}}, GraphLayout -> "SpringElectricalEmbedding", 
         ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`p[3] -> 3, $CellContext`p[2] -> 
           2, $CellContext`p[1] -> 1, $CellContext`p[4] -> 4}, 
         VertexSize -> {$CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
            "Scaled", 0.05}, $CellContext`p[4] -> 
           0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`p[3] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`p[2] -> 0, $CellContext`p[1] -> 
           0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.6806345288379305`, 2.348637984681077}, {
              0.5658086455942648, 2.647125065372067}}]}}, 
           InsetBox["a", 
            Offset[{0, 2}, {1.2347041755404642, 2.4680328169574732}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.6806345288379305`, 2.348637984681077}, {
              2.6525253671570317`, 1.7111655411667364`}}]}}, 
           InsetBox["g", 
            Offset[{0, 2}, {2.0693908641655714, 2.093649007275341}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.5658086455942648, 2.647125065372067}, {
              0.18495380461675492`, 1.7124559335229423`}}]}}, 
           InsetBox["b", 
            Offset[{0, 2}, {0.41346670920326084, 2.273257412632417}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.18495380461675492`, 1.7124559335229423`}, {
              0.563945776449807, 0.7773733893976236}}]}}, 
           InsetBox["c", 
            Offset[{0, 2}, {0.3365505933499758, 1.338422915872815}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.563945776449807, 0.7773733893976236}, {
              1.6797438013086246`, 1.0751199978629518`}}]}}, 
           InsetBox["d", 
            Offset[{0, 2}, {1.010264986393334, 0.8964720327837548}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.6797438013086246`, 1.0751199978629518`}, {
              1.7620659080474945`, 1.7119123169979682`}}]}}, 
           InsetBox["e", 
            Offset[{0, 2}, {1.7126726440041726, 1.3298369255169584}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.7620659080474945`, 1.7119123169979682`}, {
              1.6806345288379305`, 2.348637984681077}}]}}, 
           InsetBox["f", 
            Offset[{0, 2}, {1.729493356363669, 1.9666025840712118}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.6525253671570317`, 1.7111655411667364`}, {
              1.6797438013086246`, 1.0751199978629518`}}]}}, 
           InsetBox["h", 
            Offset[{0, 2}, {2.2634127408176687, 1.4567473238452224}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.002902657801618247, 3.425124555857214}, {
              0.5658086455942648, 2.647125065372067}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.2280650529186769, 3.113924759663155}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0., 0.}, {0.563945776449807, 0.7773733893976236}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.22557831057992284, 0.3109493557590495}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.51261344797898, 2.1837887473289372`}, {
              2.6525253671570317`, 1.7111655411667364`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {3.168578215650201, 1.9947394648640568}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.513155476685116, 1.2386112759572192`}, {
              2.6525253671570317`, 1.7111655411667364`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {3.1689034328738828, 1.427632982041026}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {GrayLevel[1], 
           DiskBox[{1.6806345288379305, 2.348637984681077}, 
            0.12266249331626065]}, 
          {GrayLevel[1], 
           DiskBox[{0.5658086455942648, 2.647125065372067}, 
            0.12266249331626065]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{0.18495380461675492, 1.7124559335229423}, 
            0.12266249331626065]}, 
          {GrayLevel[1], 
           DiskBox[{0.563945776449807, 0.7773733893976236}, 
            0.12266249331626065]}, 
          {GrayLevel[1], 
           DiskBox[{1.6797438013086246, 1.0751199978629518}, 
            0.12266249331626065]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.7620659080474945, 1.7119123169979682}, 
            0.12266249331626065]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.6525253671570317, 1.7111655411667364}, 
            0.12266249331626065]}, {
           DiskBox[{0.002902657801618247, 3.425124555857214}, 0.], 
           InsetBox["1", {0.002902657801618247, 3.425124555857214}, 
            ImageScaled[{0.9396400049101802, -0.10763201535351707}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.], 
           InsetBox["2", {0., 0.}, ImageScaled[{0.9404048523160057, 1.1070778912598591}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.51261344797898, 2.1837887473289372}, 0.], 
           InsetBox["3", {3.51261344797898, 2.1837887473289372}, ImageScaled[{-0.15729911046955292, 0.1388104661317905}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.513155476685116, 1.2386112759572192}, 0.], 
           InsetBox["4", {3.513155476685116, 1.2386112759572192}, 
            ImageScaled[{-0.15741732936620467, 0.860974313558468}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`w[1], 
         $CellContext`w[2], 
         $CellContext`b[1], 
         $CellContext`w[3], 
         $CellContext`w[4], 
         $CellContext`b[3], 
         $CellContext`b[2], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`p[3], 
         $CellContext`p[4]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 
         1}, {1, 7}, {7, 4}, {8, 2}, {9, 3}, {10, 5}, {11, 6}}, Null}, {
        EdgeLabels -> {DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[4]] -> Placed[$CellContext`d, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> Placed[$CellContext`f, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> Placed[$CellContext`h, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[4]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> Placed[$CellContext`g, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[3]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> Placed[$CellContext`e, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[2], 
             $CellContext`b[1]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> Placed[$CellContext`b, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> Placed[$CellContext`c, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> Placed[$CellContext`a, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> Placed["", {0.4, {1, 1}}]}, 
         EdgeShapeFunction -> {DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[2], 
             $CellContext`b[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
         EdgeStyle -> {DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[2], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}}, GraphLayout -> "SpringElectricalEmbedding", 
         ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`p[3] -> 3, $CellContext`p[2] -> 
           2, $CellContext`p[1] -> 1, $CellContext`p[4] -> 4}, 
         VertexSize -> {$CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
            "Scaled", 0.05}, $CellContext`p[4] -> 
           0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`p[3] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`p[2] -> 0, $CellContext`p[1] -> 
           0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.189477033307069, 1.7971528513020596`}, {
              3.3568753188573184`, 1.6742984199790265`}}]}}, 
           InsetBox["a", 
            Offset[{0, 2}, {2.656436347527169, 1.7480110787728464}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.189477033307069, 1.7971528513020596`}, {
              2.314899479405336, 1.1382629394833088`}}]}}, 
           InsetBox["g", 
            Offset[{0, 2}, {2.239646011746376, 1.5335968865745593}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.3568753188573184`, 1.6742984199790265`}, {
              3.441794188180115, 0.6037067395201136}}]}}, 
           InsetBox["b", 
            Offset[{0, 2}, {3.390842866586437, 1.2460617477954612}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.441794188180115, 0.6037067395201136}, {
              2.3317386133702973`, 0.45323289309509096`}}]}}, 
           InsetBox["c", 
            Offset[{0, 2}, {2.997771958256188, 0.5435172009501046}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.3317386133702973`, 0.45323289309509096`}, {
              1.2054756900776606`, 0.6409573498514767}}]}}, 
           InsetBox["d", 
            Offset[{0, 2}, {1.8812334440532428, 0.5283226757976452}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.2054756900776606`, 0.6409573498514767}, {
              1.0276143217747777`, 1.548542590421892}}]}}, 
           InsetBox["e", 
            Offset[{0, 2}, {1.1343311427565075, 1.0039914460796426}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.0276143217747777`, 1.548542590421892}, {
              2.189477033307069, 1.7971528513020596`}}]}}, 
           InsetBox["f", 
            Offset[{0, 2}, {1.4923594063876944, 1.647986694773959}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.314899479405336, 1.1382629394833088`}, {
              2.3317386133702973`, 0.45323289309509096`}}]}}, 
           InsetBox["h", 
            Offset[{0, 2}, {2.3216351329913203, 0.8642509209280217}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{4.1256645130130005`, 2.2704154997171724`}, {
              3.3568753188573184`, 1.6742984199790265`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {3.8181488353507276, 2.031968667821914}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{4.214534428276378, 0.}, {3.441794188180115, 
              0.6037067395201136}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {3.905438332237873, 0.24148269580804543}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.3412184328126855, 0.5281392901787137}, {
              1.2054756900776606`, 0.6409573498514767}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.6869213357186756, 0.5732665140478189}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0., 1.5491472142651728`}, {1.0276143217747777`, 
              1.548542590421892}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.41104572870991113, 1.5489053647278603}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {GrayLevel[1], 
           DiskBox[{2.189477033307069, 1.7971528513020596}, 
            0.11967948599405748]}, 
          {GrayLevel[1], 
           DiskBox[{3.3568753188573184, 1.6742984199790265}, 
            0.11967948599405748]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{3.441794188180115, 0.6037067395201136}, 
            0.11967948599405748]}, 
          {GrayLevel[1], 
           DiskBox[{2.3317386133702973, 0.45323289309509096}, 
            0.11967948599405748]}, 
          {GrayLevel[1], 
           DiskBox[{1.2054756900776606, 0.6409573498514767}, 
            0.11967948599405748]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.0276143217747777, 1.548542590421892}, 
            0.11967948599405748]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.314899479405336, 1.1382629394833088}, 
            0.11967948599405748]}, {
           DiskBox[{4.1256645130130005, 2.2704154997171724}, 0.], 
           InsetBox["1", {4.1256645130130005, 2.2704154997171724}, 
            ImageScaled[{-0.09269725011119645, 0.040424141505859934}],
            BaseStyle->"Graphics"]}, {DiskBox[{4.214534428276378, 0.}, 0.], 
           InsetBox["2", {4.214534428276378, 0.}, ImageScaled[{-0.09101700871347496, 0.9617346590969494}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.3412184328126855, 0.5281392901787137}, 0.], 
           InsetBox["3", {0.3412184328126855, 0.5281392901787137}, 
            ImageScaled[{1.2436904987631905, 0.5970795655601987}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 1.5491472142651728}, 0.], 
           InsetBox["4", {0., 1.5491472142651728}, ImageScaled[{1.249999870180062, 0.4995587179018826}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`w[1], 
         $CellContext`w[2], 
         $CellContext`b[1], 
         $CellContext`w[3], 
         $CellContext`w[4], 
         $CellContext`b[3], 
         $CellContext`b[2], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`p[3], 
         $CellContext`p[4]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 
         1}, {1, 7}, {7, 4}, {8, 2}, {9, 5}, {10, 6}, {11, 7}}, Null}, {
        EdgeLabels -> {DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[4]] -> Placed[$CellContext`d, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> Placed[$CellContext`f, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> Placed[$CellContext`h, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[3]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> Placed[$CellContext`g, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[4]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> Placed[$CellContext`e, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> Placed[$CellContext`b, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> Placed[$CellContext`c, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> Placed[$CellContext`a, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> Placed["", {0.4, {1, 1}}]}, 
         EdgeShapeFunction -> {DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
         EdgeStyle -> {DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}}, GraphLayout -> "SpringElectricalEmbedding", 
         ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`p[3] -> 3, $CellContext`p[2] -> 
           2, $CellContext`p[1] -> 1, $CellContext`p[4] -> 4}, 
         VertexSize -> {$CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
            "Scaled", 0.05}, $CellContext`p[4] -> 
           0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`p[3] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`p[2] -> 0, $CellContext`p[1] -> 
           0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.2313957404028777`, 1.369458084086495}, {
              3.2381701226928117`, 0.7685564341391881}}]}}, 
           InsetBox["a", 
            Offset[{0, 2}, {2.6341054933188515, 1.1290974241075722}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.2313957404028777`, 1.369458084086495}, {
              2.2114592532977, 2.014949807028254}}]}}, 
           InsetBox["g", 
            Offset[{0, 2}, {2.2234211455608066, 1.6276547732631985}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.2381701226928117`, 0.7685564341391881}, {
              2.5806936190616776`, 0.37269645241534455`}}]}}, 
           InsetBox["b", 
            Offset[{0, 2}, {2.9751795212403582, 0.6102124414496506}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.5806936190616776`, 0.37269645241534455`}, {
              1.778937816091972, 0.9148572685019061}}]}}, 
           InsetBox["c", 
            Offset[{0, 2}, {2.2599912978737953, 0.5895607788499692}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.778937816091972, 0.9148572685019061}, {
              0.7581079139511719, 0.6089925861570896}}]}}, 
           InsetBox["d", 
            Offset[{0, 2}, {1.370605855235652, 0.7925113955639795}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.7581079139511719, 0.6089925861570896}, {
              0.9906230129962066, 1.4629470389151775`}}]}}, 
           InsetBox["e", 
            Offset[{0, 2}, {0.8511139535691858, 0.9505743672603247}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.9906230129962066, 1.4629470389151775`}, {
              2.2313957404028777`, 1.369458084086495}}]}}, 
           InsetBox["f", 
            Offset[{0, 2}, {1.4869321039588752, 1.4255514569837047}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.2114592532977, 2.014949807028254}, {
              1.778937816091972, 0.9148572685019061}}]}}, 
           InsetBox["h", 
            Offset[{0, 2}, {2.0384506784154093, 1.574912791617715}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{4.168456231329785, 0.4893937981630162}, {
              3.2381701226928117`, 0.7685564341391881}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {3.7963417878749954, 0.601058852553485}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0., 0.}, {0.7581079139511719, 0.6089925861570896}}]}},
            InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.3032431655804688, 0.24359703446283587}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.16502227327615082`, 1.9966003375573735`}, {
              0.9906230129962066, 1.4629470389151775`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.49526256916417316, 1.7831390181004951}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.518416128557446, 2.9468628252967237`}, {
              2.2114592532977, 2.014949807028254}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {2.3956333784535477, 2.574097617989336}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {GrayLevel[1], 
           DiskBox[{2.2313957404028777, 1.369458084086495}, 
            0.12762255840864278]}, 
          {GrayLevel[1], 
           DiskBox[{3.2381701226928117, 0.7685564341391881}, 
            0.12762255840864278]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.5806936190616776, 0.37269645241534455}, 
            0.12762255840864278]}, 
          {GrayLevel[1], 
           DiskBox[{1.778937816091972, 0.9148572685019061}, 
            0.12762255840864278]}, 
          {GrayLevel[1], 
           DiskBox[{0.7581079139511719, 0.6089925861570896}, 
            0.12762255840864278]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{0.9906230129962066, 1.4629470389151775}, 
            0.12762255840864278]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.2114592532977, 2.014949807028254}, 
            0.12762255840864278]}, {
           DiskBox[{4.168456231329785, 0.4893937981630162}, 0.], 
           InsetBox["1", {4.168456231329785, 0.4893937981630162}, 
            ImageScaled[{-0.2183533889776268, 0.7155653231490594}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.], 
           InsetBox["2", {0., 0.}, ImageScaled[{1.0847074919499344, 0.9696989981441492}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.16502227327615082, 1.9966003375573735}, 0.], 
           InsetBox["3", {0.16502227327615082, 1.9966003375573735}, 
            ImageScaled[{1.1298720413060392, 0.09286217127247531}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.518416128557446, 2.9468628252967237}, 0.], 
           InsetBox["4", {2.518416128557446, 2.9468628252967237}, 
            ImageScaled[{0.26536291089612, -0.21235204528158547}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`w[1], 
         $CellContext`w[2], 
         $CellContext`b[1], 
         $CellContext`w[3], 
         $CellContext`w[4], 
         $CellContext`b[3], 
         $CellContext`b[2], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`p[3], 
         $CellContext`p[4]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 
         1}, {1, 7}, {7, 4}, {8, 2}, {9, 5}, {10, 7}, {11, 7}}, Null}, {
        EdgeLabels -> {DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[4]] -> Placed[$CellContext`d, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> Placed[$CellContext`f, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> Placed[$CellContext`h, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> Placed[$CellContext`g, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[4]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> Placed[$CellContext`e, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> Placed[$CellContext`b, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> Placed[$CellContext`c, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> Placed[$CellContext`a, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> Placed["", {0.4, {1, 1}}]}, 
         EdgeShapeFunction -> {DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
         EdgeStyle -> {DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[4], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}}, GraphLayout -> "SpringElectricalEmbedding", 
         ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`p[3] -> 3, $CellContext`p[2] -> 
           2, $CellContext`p[1] -> 1, $CellContext`p[4] -> 4}, 
         VertexSize -> {$CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
            "Scaled", 0.05}, $CellContext`p[4] -> 
           0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`p[3] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`p[2] -> 0, $CellContext`p[1] -> 
           0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.548970861906415, 1.0272920791879459`}, {
              3.424964566097596, 0.4040094208623761}}]}}, 
           InsetBox["a", 
            Offset[{0, 2}, {2.8993683435828874, 0.777979015857718}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.548970861906415, 1.0272920791879459`}, {
              2.1432291064161757`, 2.0248455485291887`}}]}}, 
           InsetBox["g", 
            Offset[{0, 2}, {2.386674159710319, 1.426313466924443}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.424964566097596, 0.4040094208623761}, {
              2.620924670902777, 0.3826132907683103}}]}}, 
           InsetBox["b", 
            Offset[{0, 2}, {3.103348608019669, 0.3954509688247498}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.620924670902777, 0.3826132907683103}, {
              1.7424267490210505`, 1.0254804809690141`}}]}}, 
           InsetBox["c", 
            Offset[{0, 2}, {2.269525502150086, 0.6397601668485918}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.7424267490210505`, 1.0254804809690141`}, {
              0.8679213906389618, 0.39926607906406}}]}}, 
           InsetBox["d", 
            Offset[{0, 2}, {1.3926246056682152, 0.7749947202070325}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.8679213906389618, 0.39926607906406}, {
              1.6721849802633502`, 0.3806994971572202}}]}}, 
           InsetBox["e", 
            Offset[{0, 2}, {1.189626826488717, 0.39183944630132406}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.6721849802633502`, 0.3806994971572202}, {
              2.548970861906415, 1.0272920791879459`}}]}}, 
           InsetBox["f", 
            Offset[{0, 2}, {2.022899332920576, 0.6393365299695104}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.1432291064161757`, 2.0248455485291887`}, {
              1.7424267490210505`, 1.0254804809690141`}}]}}, 
           InsetBox["h", 
            Offset[{0, 2}, {1.9829081634581258, 1.625099521505119}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{4.294218047297234, 0.0070695333030614815`}, {
              3.424964566097596, 0.4040094208623761}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {3.946516654817379, 0.16584548832678736}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0., 0.}, {0.8679213906389618, 0.39926607906406}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.34716855625558474, 0.159706431625624}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.602663520495588, 2.8777592880038356`}, {
              2.1432291064161757`, 2.0248455485291887`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {2.418889754863823, 2.536593792213977}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.6796475478667894`, 2.875039005922554}, {
              2.1432291064161757`, 2.0248455485291887`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {1.865080171286544, 2.534961622965208}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {GrayLevel[1], 
           DiskBox[{2.548970861906415, 1.0272920791879459}, 
            0.12923284982306554]}, 
          {GrayLevel[1], 
           DiskBox[{3.424964566097596, 0.4040094208623761}, 
            0.12923284982306554]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.620924670902777, 0.3826132907683103}, 
            0.12923284982306554]}, 
          {GrayLevel[1], 
           DiskBox[{1.7424267490210505, 1.0254804809690141}, 
            0.12923284982306554]}, 
          {GrayLevel[1], 
           DiskBox[{0.8679213906389618, 0.39926607906406}, 
            0.12923284982306554]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.6721849802633502, 0.3806994971572202}, 
            0.12923284982306554]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.1432291064161757, 2.0248455485291887}, 
            0.12923284982306554]}, {
           DiskBox[{4.294218047297234, 0.0070695333030614815}, 0.], 
           InsetBox["1", {4.294218047297234, 0.0070695333030614815}, 
            ImageScaled[{-0.18223433947337653, 0.8115386108387299}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.], 
           InsetBox["2", {0., 0.}, ImageScaled[{1.1813612108137703, 0.813443615979641}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.602663520495588, 2.8777592880038356}, 0.], 
           InsetBox["3", {2.602663520495588, 2.8777592880038356}, 
            ImageScaled[{0.14432120814379257, -0.16029735500281128}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.6796475478667894, 2.875039005922554}, 0.], 
           InsetBox["4", {1.6796475478667894, 2.875039005922554}, 
            ImageScaled[{0.8590433937645912, -0.15847387297751214}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`b[2], 
         $CellContext`w[2], 
         $CellContext`b[1], 
         $CellContext`w[1], 
         $CellContext`b[3], 
         $CellContext`w[4], 
         $CellContext`w[3], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`p[3], 
         $CellContext`p[4]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 
         1}, {1, 7}, {7, 4}, {8, 2}, {9, 3}, {10, 6}, {11, 7}}, Null}, {
        EdgeLabels -> {DirectedEdge[
             $CellContext`p[4], 
             $CellContext`w[3]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> Placed[$CellContext`g, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[4]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[1]] -> Placed[$CellContext`c, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[2], 
             $CellContext`b[1]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[2]] -> Placed[$CellContext`a, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[1]] -> Placed[$CellContext`h, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[3]] -> Placed[$CellContext`d, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> Placed[$CellContext`b, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[2]] -> Placed[$CellContext`f, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[4]] -> Placed[$CellContext`e, {0.4, {1, 1}}]}, 
         EdgeShapeFunction -> {DirectedEdge[
             $CellContext`p[2], 
             $CellContext`b[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[4], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
         EdgeStyle -> {DirectedEdge[
             $CellContext`p[4], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[2], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}}, GraphLayout -> "SpringElectricalEmbedding", 
         ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`p[3] -> 3, $CellContext`p[2] -> 
           2, $CellContext`p[1] -> 1, $CellContext`p[4] -> 4}, 
         VertexSize -> {$CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
            "Scaled", 0.05}, $CellContext`p[4] -> 
           0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`p[3] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`p[2] -> 0, $CellContext`p[1] -> 
           0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[1] -> 
           GrayLevel[1], $CellContext`w[2] -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.84410953386642, 2.0915311251056914`}, {
              2.9159872246741423`, 2.521307127204005}}]}}, 
           InsetBox["a", 
            Offset[{0, 2}, {2.2728606101895092, 2.2634415259450167}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.84410953386642, 2.0915311251056914`}, {
              1.713151423363521, 0.9293206586552163}}]}}, 
           InsetBox["g", 
            Offset[{0, 2}, {1.7917262896652604, 1.6266469385255014}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.9159872246741423`, 2.521307127204005}, {
              3.332881395881053, 1.6756885624809021`}}]}}, 
           InsetBox["b", 
            Offset[{0, 2}, {3.0827448931569066, 2.1830597013147637}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.332881395881053, 1.6756885624809021`}, {
              2.290875645671428, 1.3710204717777066`}}]}}, 
           InsetBox["c", 
            Offset[{0, 2}, {2.916079095797203, 1.5538213261996239}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.290875645671428, 1.3710204717777066`}, {
              1.279809484993212, 1.736653114791326}}]}}, 
           InsetBox["d", 
            Offset[{0, 2}, {1.8864491814001418, 1.5172735289831545}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.279809484993212, 1.736653114791326}, {
              0.8296292176386912, 2.423236657313422}}]}}, 
           InsetBox["e", 
            Offset[{0, 2}, {1.0997373780514037, 2.0112865318001645}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.8296292176386912, 2.423236657313422}, {
              1.84410953386642, 2.0915311251056914`}}]}}, 
           InsetBox["f", 
            Offset[{0, 2}, {1.2354213441297828, 2.2905544444303296}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.713151423363521, 0.9293206586552163}, {
              2.290875645671428, 1.3710204717777066`}}]}}, 
           InsetBox["h", 
            Offset[{0, 2}, {1.9442411122866838, 1.1060005839042124}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.4531930949711005`, 3.3201304078747205`}, {
              2.9159872246741423`, 2.521307127204005}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {3.238310746852317, 3.0006010956064344}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{4.25453521503551, 1.3991956050177443`}, {
              3.332881395881053, 1.6756885624809021`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {3.8858736873737274, 1.5097927880030075}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0., 2.903504574153918}, {0.8296292176386912, 
              2.423236657313422}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.3318516870554765, 2.71139740741772}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.4004668250646854`, 0.}, {1.713151423363521, 
              0.9293206586552163}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {1.5255406643842198, 0.37172826346208654}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.84410953386642, 2.0915311251056914}, 
            0.13491741877272465]}, 
          {GrayLevel[1], 
           DiskBox[{2.9159872246741423, 2.521307127204005}, 
            0.13491741877272465]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{3.332881395881053, 1.6756885624809021}, 
            0.13491741877272465]}, 
          {GrayLevel[1], 
           DiskBox[{2.290875645671428, 1.3710204717777066}, 
            0.13491741877272465]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.279809484993212, 1.736653114791326}, 
            0.13491741877272465]}, 
          {GrayLevel[1], 
           DiskBox[{0.8296292176386912, 2.423236657313422}, 
            0.13491741877272465]}, 
          {GrayLevel[1], 
           DiskBox[{1.713151423363521, 0.9293206586552163}, 
            0.13491741877272465]}, {
           DiskBox[{3.4531930949711005, 3.3201304078747205}, 0.], 
           InsetBox["1", {3.4531930949711005, 3.3201304078747205}, 
            ImageScaled[{0.08146635655294299, -0.12235808768178769}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{4.25453521503551, 1.3991956050177443}, 0.], 
           InsetBox["2", {4.25453521503551, 1.3991956050177443}, ImageScaled[{-0.21837039787467416, 0.7155086342989123}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 2.903504574153918}, 0.], 
           InsetBox["3", {0., 2.903504574153918}, ImageScaled[{1.1490845507500627, 0.12424842518282175}],
            BaseStyle->"Graphics"]}, {DiskBox[{1.4004668250646854, 0.}, 0.], 
           InsetBox["4", {1.4004668250646854, 0.}, ImageScaled[{0.7391738886170738, 1.2108416497390875}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`b[2], 
         $CellContext`w[2], 
         $CellContext`b[1], 
         $CellContext`w[1], 
         $CellContext`b[3], 
         $CellContext`w[4], 
         $CellContext`w[3], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`p[3], 
         $CellContext`p[4]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 
         1}, {1, 7}, {7, 4}, {8, 2}, {9, 6}, {10, 1}, {11, 7}}, Null}, {
        EdgeLabels -> {DirectedEdge[
             $CellContext`p[4], 
             $CellContext`w[3]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> Placed[$CellContext`g, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[1]] -> Placed[$CellContext`c, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[4]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[2]] -> Placed[$CellContext`a, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[1]] -> Placed[$CellContext`h, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[3]] -> Placed[$CellContext`d, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> Placed[$CellContext`b, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[2]] -> Placed[$CellContext`f, {0.4, {1, 1}}], 
           DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[4]] -> Placed[$CellContext`e, {0.4, {1, 1}}]}, 
         EdgeShapeFunction -> {DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[4], 
             $CellContext`w[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[3]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[1]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[4]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[2]] -> 
           GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
         EdgeStyle -> {DirectedEdge[
             $CellContext`p[4], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[3], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[4]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`w[4], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, DirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}}, GraphLayout -> "SpringElectricalEmbedding", 
         ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`p[3] -> 3, $CellContext`p[2] -> 
           2, $CellContext`p[1] -> 1, $CellContext`p[4] -> 4}, 
         VertexSize -> {$CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
            "Scaled", 0.05}, $CellContext`p[4] -> 
           0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`p[3] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`p[2] -> 0, $CellContext`p[1] -> 
           0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[1] -> 
           GrayLevel[1], $CellContext`w[2] -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.9036562253586038`, 2.0918690376100226`}, {
              0.8308914430627816, 2.4080886567427844`}}]}}, 
           InsetBox["a", 
            Offset[{0, 2}, {1.474550312440275, 2.2183568852631272}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.9036562253586038`, 2.0918690376100226`}, {
              1.4443742064749578`, 0.8870532534855647}}]}}, 
           InsetBox["g", 
            Offset[{0, 2}, {1.7199434178051454, 1.6099427239602393}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.8308914430627816, 2.4080886567427844`}, {
              1.1144372367535331`, 1.6204444415848454`}}]}}, 
           InsetBox["b", 
            Offset[{0, 2}, {0.9443097605390822, 2.093030970679609}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.1144372367535331`, 1.6204444415848454`}, {
              2.0019478555741763`, 1.0716809503848452`}}]}}, 
           InsetBox["c", 
            Offset[{0, 2}, {1.4694414842817904, 1.4009390451048453}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.0019478555741763`, 1.0716809503848452`}, {
              2.9378167215919957`, 1.1539909725495168`}}]}}, 
           InsetBox["d", 
            Offset[{0, 2}, {2.376295401981304, 1.1046049592507137}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.9378167215919957`, 1.1539909725495168`}, {
              3.1138142651910963`, 1.9644465530950443`}}]}}, 
           InsetBox["e", 
            Offset[{0, 2}, {3.0082157390316357, 1.4781732047677278}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{3.1138142651910963`, 1.9644465530950443`}, {
              1.9036562253586038`, 2.0918690376100226`}}]}}, 
           InsetBox["f", 
            Offset[{0, 2}, {2.629751049258099, 2.0154155469010355}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{1.4443742064749578`, 0.8870532534855647}, {
              2.0019478555741763`, 1.0716809503848452`}}]}}, 
           InsetBox["h", 
            Offset[{0, 2}, {1.6674036661146454, 0.9609043322452768}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0., 2.922805567541033}, {0.8308914430627816, 
              2.4080886567427844`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {0.3323565772251127, 2.7169188032217337}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{4.068068732836451, 2.208463770271668}, {
              3.1138142651910963`, 1.9644465530950443`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {3.6863669457783095, 2.110856883401018}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{2.0884965775055027`, 3.0588159816403926`}, {
              1.9036562253586038`, 2.0918690376100226`}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {2.014560436646743, 2.6720372040282445}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], Thickness[Large], CapForm["Round"], 
            {Arrowheads[{{0.05, 0.8}}], 
             ArrowBox[{{0.9759169068839367, 0.}, {1.4443742064749578`, 
              0.8870532534855647}}]}}, 
           InsetBox["\<\"\"\>", 
            Offset[{0, 2}, {1.1632998267203452, 0.3548213013942259}], 
            ImageScaled[{1, 1}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.9036562253586038, 2.0918690376100226}, 
            0.12724370913875332]}, 
          {GrayLevel[1], 
           DiskBox[{0.8308914430627816, 2.4080886567427844}, 
            0.12724370913875332]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.1144372367535331, 1.6204444415848454}, 
            0.12724370913875332]}, 
          {GrayLevel[1], 
           DiskBox[{2.0019478555741763, 1.0716809503848452}, 
            0.12724370913875332]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.9378167215919957, 1.1539909725495168}, 
            0.12724370913875332]}, 
          {GrayLevel[1], 
           DiskBox[{3.1138142651910963, 1.9644465530950443}, 
            0.12724370913875332]}, 
          {GrayLevel[1], 
           DiskBox[{1.4443742064749578, 0.8870532534855647}, 
            0.12724370913875332]}, {DiskBox[{0., 2.922805567541033}, 0.], 
           InsetBox["1", {0., 2.922805567541033}, ImageScaled[
            {1.1375767308196076, 0.10503682156765348}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{4.068068732836451, 2.208463770271668}, 0.], 
           InsetBox["2", {4.068068732836451, 2.208463770271668}, ImageScaled[{-0.22661928231074946, 0.31419252282480276}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.0884965775055027, 3.0588159816403926}, 0.], 
           InsetBox["3", {2.0884965775055027, 3.0588159816403926}, 
            ImageScaled[{0.3591807508212004, -0.23666134625126023}],
            BaseStyle->"Graphics"]}, {DiskBox[{0.9759169068839367, 0.}, 0.], 
           InsetBox["4", {0.9759169068839367, 0.}, ImageScaled[{0.8502387113753362, 1.1631989483210479}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}]}], "}"}]], "Output",
 CellChangeTimes->{3.8312808659747334`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"0e3a649d-9b58-4752-b22a-6b550c5635ef"]
}, Closed]],

Cell[CellGroupData[{

Cell["Six Particles:", "Subsubsection",
 CellChangeTimes->{{3.783264084513855*^9, 
  3.7832640863187323`*^9}},ExpressionUUID->"157a35d6-d321-4b03-abc7-\
6ab726fc0345"],

Cell[TextData[StyleBox["There is one additional seed (relative to \
[arXiv:1909.09131v1]) for 6 particles. \n(In the previous formulation, this \
term was matched indirectly through a residue theorem.)",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.783263831054616*^9, 
  3.7832638826485577`*^9}},ExpressionUUID->"29724eb3-0252-4682-8da9-\
3aeafb7939e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"mhvIntSeeds", "[", "6", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.783263823310174*^9, 3.7832638264261723`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"7c01755f-86c7-4393-a74b-7e34f785b720"],

Cell[BoxData["38"], "Output",
 CellChangeTimes->{3.783263826837764*^9, 3.8312808737402973`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"9572b30a-4063-4fe3-bd55-2bdcce66f708"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1450, 669},
WindowMargins->{{Automatic, -1}, {Automatic, 140}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6786c5d3-5fdd-45ff-a10d-cade31022dd9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 164, 3, 67, "Section",ExpressionUUID->"7970470f-c9ea-46cc-81f1-63efc8c199e3"],
Cell[747, 27, 378, 11, 38, "Text",ExpressionUUID->"926555a3-fe03-40c9-bbb5-302ff3187d83"],
Cell[1128, 40, 395, 8, 52, "Input",ExpressionUUID->"64080c96-3fe9-45a9-bc81-b80111ecd4d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1560, 53, 164, 3, 67, "Section",ExpressionUUID->"c531bde1-acae-4051-bc30-8d23af630efb"],
Cell[CellGroupData[{
Cell[1749, 60, 179, 3, 54, "Subsection",ExpressionUUID->"9ca56ed7-e1b4-43f2-bb7f-5a72cdeba993"],
Cell[CellGroupData[{
Cell[1953, 67, 384, 11, 51, "Subsubsection",ExpressionUUID->"666bc88e-18de-44f1-80ca-4625998d9b0e"],
Cell[2340, 80, 1696, 24, 998, "Text",ExpressionUUID->"fc761eb7-d7f7-44a5-bfcc-41475990c295"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4085, 110, 168, 3, 54, "Subsection",ExpressionUUID->"08ad7783-07c6-4fba-a05a-9107b44eb27d"],
Cell[CellGroupData[{
Cell[4278, 117, 286, 5, 52, "Input",ExpressionUUID->"075a12ac-1cef-48e1-88a4-0323fe26b8b5"],
Cell[4567, 124, 154911, 3332, 452, "Output",ExpressionUUID->"0e3a649d-9b58-4752-b22a-6b550c5635ef"]
}, Closed]],
Cell[CellGroupData[{
Cell[159515, 3461, 167, 3, 37, "Subsubsection",ExpressionUUID->"157a35d6-d321-4b03-abc7-6ab726fc0345"],
Cell[159685, 3466, 356, 6, 80, "Text",ExpressionUUID->"29724eb3-0252-4682-8da9-3aeafb7939e0"],
Cell[CellGroupData[{
Cell[160066, 3476, 243, 4, 30, "Input",ExpressionUUID->"7c01755f-86c7-4393-a74b-7e34f785b720"],
Cell[160312, 3482, 173, 2, 34, "Output",ExpressionUUID->"9572b30a-4063-4fe3-bd55-2bdcce66f708"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


